Computation of Maximum Likelihood Estimates for Multiresponse Generalized Linear Mixed Models with Non-nested, Correlated Random Effects

Estimation of generalized linear mixed models (GLMMs) with non-nested random effects structures requires approximation of high-dimensional integrals. Many existing methods are tailored to the low-dimensional integrals produced by nested designs. We explore the modifications that are required in order to adapt an EM algorithm with first-order and fully exponential Laplace approximations to a non-nested, multiple response model. The equations in the estimation routine are expressed as functions of the first four derivatives of the conditional log likelihood of an arbitrary GLMM, providing a template for future applications. We apply the method to a joint Poisson-binary model for ranking sporting teams, and discuss the estimation of a correlated random effects model designed to evaluate the sensitivity of value-added models for teacher evaluation to assumptions about the missing data process. Source code in R is provided in the online supplementary material.

==> anc/README.txt <==
Supplementary code and data for arXiv:1403.7676
Revised 22 October 2026

These are corrected and commented versions of the original supplemental
programs. The original v1 files remain archived separately. The CSV example
data are unchanged. The scripts illustrate the algorithms; they do not run
the paper's complete 500-replicate simulation campaigns or regenerate every
reported table. Each simulation script generates and fits ONE data set.

FILES AND DEPENDENCIES

poisson_binary_model.R
  Joint Poisson scores/probit win model for college_football_example.csv.
  Requires Matrix and numDeriv. Input columns: home, away, home.score,
  away.score, neutral.site. No simulation randomness is used in this fit.
  This demonstration uses location-specific Poisson means and a binary
  home-field coefficient; it is not the exact parsimonious Section 2.2 model.
  The supplied CSV has 809 games; the paper describes 844. The missing
  35-game difference has not been resolved. Its leading arXiv %auto-ignore
  directive is skipped by the reader without modifying the data file.

laplace_fe_laplace_sim.R
  Probit simulation with first-order Laplace (L) or fully exponential (FE)
  approximation. Requires Matrix and numDeriv. No input file is required.

rspl_mspl_sim.R
  Probit simulation with restricted (RSPL) or maximum (MSPL) pseudo-likelihood.
  Requires Matrix. No input file is required.

verify_supplement.R
  Bounded checks of the actual routines and small synthetic examples.
  Requires Matrix and numDeriv. Creates and removes one temporary CSV.

The revised routines were checked with R 4.6.1, Matrix 1.7.5 and
numDeriv 2016.8-1.1. Scripts never install packages or write output files.
They print a result list named res and leave fit objects/traces in memory.
Use a fresh R process for each script because their helper names overlap.
The old arXiv %auto-ignore line was removed so the files parse directly as R.

RUNNING

Extract the source ZIP and work in its anc directory. With dependencies
available, use one of the following in a terminal:

  Rscript -e "source('poisson_binary_model.R')"
  Rscript -e "source('laplace_fe_laplace_sim.R')"
  Rscript -e "source('rspl_mspl_sim.R')"

The joint model finds the CSV in the working directory. To use another
location, set options(csda.data.file = '/path/to/example.csv') before source().
For FE simulation, set options(csda.sim.method = 'FE') before source().
For MSPL, set options(csda.reml = FALSE) before source().

Default simulation settings are seed 6, 100 teams, four home and four away
games per team, a home effect of 0.1, and t3 random ratings scaled to variance
0.5. Use options(csda.rating.distribution = 'normal') for normal ratings.
Other controls are csda.seed, csda.nteams, csda.ngames, csda.schedule.maxit,
csda.em.maxit and csda.verbose. The two Laplace programs also use
csda.nr.maxit for Newton iterations. The joint model has csda.first.order
and csda.game.effect. The PQL script has csda.pql.maxit and csda.pql.tol.
See each script's header for defaults.

A deliberately capped smoke run (not a converged fit) is:

  Rscript -e "options(csda.nteams=8L, csda.ngames=4L, csda.em.maxit=3L, csda.verbose=FALSE); source('laplace_fe_laplace_sim.R')"

An iteration-limit warning and res$converged = FALSE are expected when a
short run exhausts its cap. Do not interpret those outputs as converged
estimates. FE covariance calculations can be substantially more expensive
than first-order calculations. On Windows, use BelowNormal process priority
and one BLAS/OpenMP thread for longer runs, leaving capacity for other work.

CORRECTIONS

1. Fixed-effect Newton stopping tests now use the nonnegative decrement
   -S' H^{-1} S for a negative-definite score Jacobian. Iterations are bounded;
   invalid curvature/non-finite values and exhausted Newton limits stop with
   an error rather than returning a falsely converged update.
2. The joint model's off-diagonal FE covariance correction retains the
   binary response contribution as well as the Poisson contribution. Pair
   traversal now indexes the shrinking list directly (a robustness change;
   see below).
3. First-order simulation uses its first-order fixed-effect update; the FE
   fixed-effect update is used only on the FE path after first-order convergence.
4. Poisson log-factorials use lgamma(y+1), including y=0 and y=1. Probit
   derivatives use a stable normal density/CDF ratio, with a differentiated
   continued fraction for far negative tails, instead of clipped denominators.
5. Simulated schedules restart from a complete away-team pool if an
   assignment cannot finish without self-games. Team names work beyond
   26 teams. This repair changes the random-number stream relative to v1,
   so using the same seed does not reproduce the old realization.
6. Convergence checks handle parameters near zero and distinguish an
   iteration limit from convergence. Final reported moments and parameter
   values are kept consistent. Obsolete Matrix binding calls are replaced
   by current cbind/rbind methods. Paths and small-run controls are explicit.
7. FE fixed-effect updates freeze the posterior mean shift and covariance
   at the old E-step parameters. The joint model includes both response
   families in that mean shift, while the score integrand varies with the
   trial fixed effects. These calculations follow the maintained mvglmmRank
   implementation and match the clarified Appendix B.
8. The joint model's binary fixed-effect design is 1-neutral.site, so
   neutral games have zero fixed home advantage. The old intercept/dummy
   construction followed by forcing the dummy coefficient to zero did not
   enforce that interpretation.
9. The joint model's data reader skips an exact leading %auto-ignore arXiv
   packaging directive and also accepts ordinary CSV files with no directive.

The covariance-pair indexing cleanup uses indices from the same shrinking
list; it is a robustness change, not a demonstrated historical output error.

VALIDATION AND HISTORICAL RESULTS

From the anc directory, run:

  Rscript --vanilla verify_supplement.R

An optional argument supplies a different directory containing the three
fitting scripts. The verifier checks their syntax, actual Newton and score
helpers, probit derivatives, mixed-response FE covariance derivatives, and
fixed-effect scores under a frozen joint posterior, as well as
small L, FE, joint Poisson-binary, RSPL and MSPL runs. The runs have deliberate
iteration caps; finite results and truthful convergence flags are checked,
not convergence of these capped fits. The verifier prints assertions and
summary values. It uses one process, requests one native numerical thread,
and verifies BelowNormal priority on Windows before running numerical work,
stopping if that priority cannot be verified.
For a multithreaded BLAS, set its thread limit before launching R; an
environment-variable request inside R may not change an initialized BLAS.

Validation covers source parsing, actual Newton/derivative helpers, small
synthetic fits, and the specific repaired branches. The verifier also reads
the actual bundled 809-game CSV and runs one deliberately capped first-order
iteration. This entry-point check is not a fitted historical analysis.

Separately, bounded paired recalculations compared the archived and corrected
fitting routines on identical data under R 4.6.1. On eight 16-team binary
examples (normal/t3 ratings, two seeds, four/twelve home games per team),
the largest absolute fixed-effect change was 0.02623 for first-order Laplace
and 0.0000190 for fully exponential Laplace. One 100-team t3 example at the
original default settings changed the first-order estimate from 0.04717 to
0.04432. Correcting only the Newton stopping sign had much smaller endpoint
effects in these checks; the first-order/FE branch mismatch explains the
clearest observed simulation differences. These are selected paired examples,
not estimates of population bias or a reconstruction of the simulation tables.

On the supplied 809-game football example, correcting neutral-site handling
changed fitted win probabilities at the random-effect modes by up to 0.07149
(7.15 percentage points), while rating ranks were very similar. These are
comparisons under the scripts' default stopping rules, not out-of-sample
prediction results or verified high-accuracy optima. Tighter original and
Newton-only fits exhausted the 300-iteration cap. At identical parameters,
the factorial correction raises this example's log likelihood by exactly 36;
that additive constant alone cannot change parameter estimates.

These checks do not reproduce the published analyses. The supplied football
data count and demonstration model differ from the paper's application, and
the archived supplement does not contain the 500-replicate campaign driver,
seed roster, realized datasets or per-replicate results. Six of eight corrected
RSPL fits and six of eight corrected MSPL fits in the small comparison remained
outer-capped at 15 steps. Full historical fits, complete simulation campaigns,
and every model/data configuration have not been rerun. Reported tables are
retained; unchanged historical numerical results have not been established.

The paper's correlated-normal Hessian omission is a separate issue: the
inspected related package implementations already used full residual
precision. These examples have conditionally independent nonnormal
responses (or a full working-normal matrix in PQL). The no-impact statement
for that printed Hessian omission does not cover the software corrections
listed above.

The affected calculations were compared with current CRAN mvglmmRank 1.2-7
and the author's local 1.2-7 source. Their model R files are identical;
the inspected package routines already contain the correct calculations.
This does not establish correctness of every package function or every
historical release. These standalone examples are not a replacement package.


==> anc/college_football_example.csv <==
%auto-ignore
home,Game.Date,away,home.score,away.score,neutral.site
Akron,8/30/2012,UCF,14,56,0
Arizona St.,8/30/2012,fcs,63,6,0
Ball St.,8/30/2012,Eastern Mich.,37,26,0
BYU,8/30/2012,Washington St.,30,6,0
Central Mich.,8/30/2012,fcs,38,27,0
Connecticut,8/30/2012,Massachusetts,37,0,0
Idaho,8/30/2012,fcs,3,20,0
Kent St.,8/30/2012,fcs,41,21,0
Middle Tenn.,8/30/2012,fcs,21,27,0
UNLV,8/30/2012,Minnesota,27,30,0
New Mexico St.,8/30/2012,fcs,49,19,0
Rice,8/30/2012,UCLA,24,49,0
Utah St.,8/30/2012,fcs,34,3,0
Utah,8/30/2012,fcs,41,0,0
Vanderbilt,8/30/2012,South Carolina,13,17,0
Georgia St.,8/30/2012,fcs,6,33,0
Fla. Atlantic,8/31/2012,fcs,7,3,0
Michigan St.,8/31/2012,Boise St.,17,13,0
North Carolina St.,8/31/2012,Tennessee,21,35,1
Stanford,8/31/2012,San Jose St.,20,17,0
Temple,8/31/2012,fcs,41,10,0
Alabama,9/1/2012,Michigan,41,14,1
UAB,9/1/2012,Troy,29,39,0
Arizona,9/1/2012,Toledo,24,17,0
Arkansas,9/1/2012,fcs,49,24,0
Auburn,9/1/2012,Clemson,19,26,1
Boston College,9/1/2012,Miami (FL),32,41,0
Fresno St.,9/1/2012,fcs,37,10,0
California,9/1/2012,Nevada,24,31,0
Colorado,9/1/2012,Colorado St.,17,22,1
Duke,9/1/2012,FIU,46,26,0
East Carolina,9/1/2012,fcs,35,13,0
Florida St.,9/1/2012,fcs,69,3,0
Florida,9/1/2012,Bowling Green,27,14,0
Georgia,9/1/2012,Buffalo,45,23,0
Houston,9/1/2012,Texas St.,13,30,0
Illinois,9/1/2012,Western Mich.,24,7,0
Indiana,9/1/2012,fcs,24,17,0
Iowa St.,9/1/2012,Tulsa,38,23,0
Iowa,9/1/2012,Northern Ill.,18,17,1
Kansas St.,9/1/2012,fcs,51,9,0
Kansas,9/1/2012,fcs,31,17,0
LSU,9/1/2012,North Texas,41,14,0
Maryland,9/1/2012,fcs,7,6,0
Memphis,9/1/2012,fcs,17,20,0
Mississippi St.,9/1/2012,fcs,56,9,0
Ole Miss,9/1/2012,fcs,49,27,0
Missouri,9/1/2012,fcs,62,10,0
North Carolina,9/1/2012,fcs,62,0,0
Nebraska,9/1/2012,Southern Miss.,49,20,0
New Mexico,9/1/2012,fcs,66,21,0
Northern Ill.,9/1/2012,Iowa,17,18,0
Ohio St.,9/1/2012,Miami (OH),56,10,0
Oklahoma St.,9/1/2012,fcs,84,0,0
Oregon,9/1/2012,Arkansas St.,57,34,0
Penn St.,9/1/2012,Ohio,14,24,0
Pittsburgh,9/1/2012,fcs,17,31,0
Purdue,9/1/2012,fcs,48,6,0
South Ala.,9/1/2012,UTSA,31,33,0
South Fla.,9/1/2012,fcs,34,13,0
Southern California,9/1/2012,Hawaii,49,10,0
La.-Lafayette,9/1/2012,fcs,40,0,0
Syracuse,9/1/2012,Northwestern,41,42,0
Texas Tech,9/1/2012,fcs,44,6,0
Texas,9/1/2012,Wyoming,37,17,0
UTEP,9/1/2012,Oklahoma,7,24,0
Tulane,9/1/2012,Rutgers,12,24,0
Air Force,9/1/2012,fcs,49,21,0
Navy,9/1/2012,Notre Dame,10,50,1
Virginia,9/1/2012,fcs,43,19,0
Wake Forest,9/1/2012,fcs,20,17,0
Washington,9/1/2012,San Diego St.,21,12,0
West Virginia,9/1/2012,Marshall,69,34,0
Western Ky.,9/1/2012,fcs,49,10,0
Wisconsin,9/1/2012,fcs,26,21,0
Baylor,9/2/2012,SMU,59,24,0
Louisville,9/2/2012,Kentucky,32,14,0
Virginia Tech,9/3/2012,Georgia Tech,20,17,0
Cincinnati,9/6/2012,Pittsburgh,34,10,0
Utah St.,9/7/2012,Utah,27,20,0
Alabama,9/8/2012,Western Ky.,35,0,0
Arizona St.,9/8/2012,Illinois,45,14,0
Arizona,9/8/2012,Oklahoma St.,59,38,0
Arkansas St.,9/8/2012,Memphis,33,28,0
Boston College,9/8/2012,fcs,34,3,0
Bowling Green,9/8/2012,Idaho,21,13,0
BYU,9/8/2012,fcs,45,13,0
Buffalo,9/8/2012,fcs,56,34,0
California,9/8/2012,fcs,50,31,0
UCLA,9/8/2012,Nebraska,36,30,0
Central Mich.,9/8/2012,Michigan St.,7,41,0
Clemson,9/8/2012,Ball St.,52,27,0
Colorado St.,9/8/2012,fcs,7,22,0
Colorado,9/8/2012,fcs,28,30,0
Connecticut,9/8/2012,North Carolina St.,7,10,0
Eastern Mich.,9/8/2012,fcs,14,31,0
FIU,9/8/2012,Akron,41,38,0
Florida St.,9/8/2012,fcs,55,0,0
Georgia Tech,9/8/2012,fcs,59,3,0
Houston,9/8/2012,Louisiana Tech,49,56,0
Iowa,9/8/2012,Iowa St.,6,9,0
Kansas St.,9/8/2012,Miami (FL),52,13,0
Kansas,9/8/2012,Rice,24,25,0
Kentucky,9/8/2012,Kent St.,47,14,0
LSU,9/8/2012,Washington,41,3,0
Louisville,9/8/2012,fcs,35,7,0
Marshall,9/8/2012,fcs,52,24,0
Massachusetts,9/8/2012,Indiana,6,45,0
Miami (OH),9/8/2012,fcs,30,14,0
Michigan,9/8/2012,Air Force,31,25,0
Middle Tenn.,9/8/2012,Fla. Atlantic,31,17,0
Minnesota,9/8/2012,fcs,44,7,0
Mississippi St.,9/8/2012,Auburn,28,10,0
Ole Miss,9/8/2012,UTEP,28,10,0
Missouri,9/8/2012,Georgia,20,41,0
UNLV,9/8/2012,fcs,14,17,0
Nevada,9/8/2012,South Fla.,31,32,0
North Texas,9/8/2012,fcs,34,7,0
La.-Monroe,9/8/2012,Arkansas,34,31,0
Northern Ill.,9/8/2012,fcs,35,7,0
Northwestern,9/8/2012,Vanderbilt,23,13,0
Notre Dame,9/8/2012,Purdue,20,17,0
Ohio St.,9/8/2012,UCF,31,16,0
Ohio,9/8/2012,New Mexico St.,51,24,0
Oklahoma,9/8/2012,fcs,69,13,0
Oregon St.,9/8/2012,Wisconsin,10,7,0
Oregon,9/8/2012,Fresno St.,42,25,0
Rutgers,9/8/2012,fcs,26,0,0
San Diego St.,9/8/2012,Army,42,7,0
San Jose St.,9/8/2012,fcs,45,13,0
South Ala.,9/8/2012,fcs,9,3,0
South Carolina,9/8/2012,East Carolina,48,10,0
Southern California,9/8/2012,Syracuse,42,29,1
SMU,9/8/2012,fcs,52,0,0
Texas St.,9/8/2012,Texas Tech,10,58,0
Stanford,9/8/2012,Duke,50,13,0
Temple,9/8/2012,Maryland,27,36,0
Tennessee,9/8/2012,Georgia St.,51,13,0
Texas A&M,9/8/2012,Florida,17,20,0
TCU,9/8/2012,fcs,56,0,0
Texas,9/8/2012,New Mexico,45,0,0
UTSA,9/8/2012,fcs,27,16,0
Troy,9/8/2012,La.-Lafayette,24,37,0
Tulsa,9/8/2012,Tulane,45,10,0
Virginia Tech,9/8/2012,fcs,42,7,0
Virginia,9/8/2012,Penn St.,17,16,0
Wake Forest,9/8/2012,North Carolina,28,27,0
Washington St.,9/8/2012,fcs,24,20,0
Western Mich.,9/8/2012,fcs,52,21,0
Wyoming,9/8/2012,Toledo,31,34,0
South Fla.,9/13/2012,Rutgers,13,23,0
UNLV,9/14/2012,Washington St.,27,35,0
Akron,9/15/2012,fcs,66,6,0
Arizona,9/15/2012,fcs,56,0,0
Arkansas,9/15/2012,Alabama,0,52,0
Auburn,9/15/2012,La.-Monroe,31,28,0
Baylor,9/15/2012,fcs,48,23,0
Boise St.,9/15/2012,Miami (OH),39,12,0
Fresno St.,9/15/2012,Colorado,69,14,0
UCLA,9/15/2012,Houston,37,6,0
UCF,9/15/2012,FIU,33,20,0
Cincinnati,9/15/2012,fcs,23,7,0
Clemson,9/15/2012,fcs,41,7,0
Duke,9/15/2012,fcs,54,17,0
Florida St.,9/15/2012,Wake Forest,52,0,0
Georgia Tech,9/15/2012,Virginia,56,20,0
Georgia,9/15/2012,Fla. Atlantic,56,20,0
Hawaii,9/15/2012,fcs,54,2,0
Illinois,9/15/2012,fcs,44,0,0
Indiana,9/15/2012,Ball St.,39,41,0
Iowa St.,9/15/2012,fcs,37,3,0
Iowa,9/15/2012,fcs,27,16,0
Kansas St.,9/15/2012,North Texas,35,21,0
Kansas,9/15/2012,TCU,6,20,0
Kentucky,9/15/2012,Western Ky.,31,32,0
LSU,9/15/2012,Idaho,63,14,0
Louisiana Tech,9/15/2012,Rice,56,37,0
Louisville,9/15/2012,North Carolina,39,34,0
Marshall,9/15/2012,Ohio,24,27,0
Maryland,9/15/2012,Connecticut,21,24,0
Memphis,9/15/2012,Middle Tenn.,30,48,0
Miami (FL),9/15/2012,fcs,38,10,0
Michigan St.,9/15/2012,Notre Dame,3,20,0
Michigan,9/15/2012,Massachusetts,63,13,0
Minnesota,9/15/2012,Western Mich.,28,23,0
Ole Miss,9/15/2012,Texas,31,66,0
Missouri,9/15/2012,Arizona St.,24,20,0
Nebraska,9/15/2012,Arkansas St.,42,13,0
Nevada,9/15/2012,fcs,45,34,0
North Carolina St.,9/15/2012,South Ala.,31,7,0
Northwestern,9/15/2012,Boston College,22,13,0
Ohio St.,9/15/2012,California,35,28,0
Oklahoma St.,9/15/2012,La.-Lafayette,65,24,0
Oregon,9/15/2012,fcs,63,14,0
Penn St.,9/15/2012,Navy,34,7,0
Pittsburgh,9/15/2012,Virginia Tech,35,17,0
Purdue,9/15/2012,Eastern Mich.,54,16,0
San Diego St.,9/15/2012,fcs,49,41,0
San Jose St.,9/15/2012,Colorado St.,40,20,0
South Carolina,9/15/2012,UAB,49,6,0
SMU,9/15/2012,Texas A&M,3,48,0
Southern Miss.,9/15/2012,East Carolina,14,24,0
Stanford,9/15/2012,Southern California,21,14,0
Syracuse,9/15/2012,fcs,28,17,0
Tennessee,9/15/2012,Florida,20,37,0
Texas Tech,9/15/2012,New Mexico,49,14,0
UTEP,9/15/2012,New Mexico St.,41,28,0
Toledo,9/15/2012,Bowling Green,27,15,0
Troy,9/15/2012,Mississippi St.,24,30,0
Tulsa,9/15/2012,fcs,66,16,0
Army,9/15/2012,Northern Ill.,40,41,0
Utah,9/15/2012,BYU,24,21,0
Vanderbilt,9/15/2012,fcs,58,0,0
Washington,9/15/2012,fcs,52,13,0
Wisconsin,9/15/2012,Utah St.,16,14,0
Wyoming,9/15/2012,fcs,22,24,0
Buffalo,9/19/2012,Kent St.,7,23,0
Boise St.,9/20/2012,BYU,7,6,0
La.-Monroe,9/21/2012,Baylor,42,47,0
Alabama,9/22/2012,Fla. Atlantic,40,7,0
Arizona St.,9/22/2012,Utah,37,7,0
Arkansas St.,9/22/2012,fcs,56,0,0
Arkansas,9/22/2012,Rutgers,26,35,0
Auburn,9/22/2012,LSU,10,12,0
Ball St.,9/22/2012,South Fla.,31,27,0
UCLA,9/22/2012,Oregon St.,20,27,0
Colorado St.,9/22/2012,Utah St.,19,31,0
Duke,9/22/2012,Memphis,38,14,0
FIU,9/22/2012,Louisville,21,28,0
Florida St.,9/22/2012,Clemson,49,37,0
Florida,9/22/2012,Kentucky,38,0,0
Georgia Tech,9/22/2012,Miami (FL),36,42,0
Georgia,9/22/2012,Vanderbilt,48,3,0
Hawaii,9/22/2012,Nevada,24,69,0
Idaho,9/22/2012,Wyoming,37,40,0
Illinois,9/22/2012,Louisiana Tech,24,52,0
Iowa,9/22/2012,Central Mich.,31,32,0
Miami (OH),9/22/2012,Massachusetts,27,16,0
Michigan St.,9/22/2012,Eastern Mich.,23,7,0
Minnesota,9/22/2012,Syracuse,17,10,0
Mississippi St.,9/22/2012,South Ala.,30,10,0
North Carolina,9/22/2012,East Carolina,27,6,0
Nebraska,9/22/2012,fcs,73,7,0
UNLV,9/22/2012,Air Force,38,35,0
New Mexico St.,9/22/2012,New Mexico,14,27,0
North Carolina St.,9/22/2012,fcs,52,14,0
North Texas,9/22/2012,Troy,7,14,0
Northern Ill.,9/22/2012,Kansas,30,23,0
Northwestern,9/22/2012,fcs,38,7,0
Notre Dame,9/22/2012,Michigan,13,6,0
Ohio St.,9/22/2012,UAB,29,15,0
Ohio,9/22/2012,fcs,44,10,0
Oklahoma,9/22/2012,Kansas St.,19,24,0
Oregon,9/22/2012,Arizona,49,0,0
Penn St.,9/22/2012,Temple,24,13,0
Pittsburgh,9/22/2012,fcs,55,10,0
Rice,9/22/2012,Marshall,51,54,0
San Diego St.,9/22/2012,San Jose St.,34,38,0
South Carolina,9/22/2012,Missouri,31,10,0
Southern California,9/22/2012,California,27,9,0
Texas St.,9/22/2012,fcs,41,37,0
Tennessee,9/22/2012,Akron,47,26,0
Texas A&M,9/22/2012,fcs,70,14,0
TCU,9/22/2012,Virginia,27,7,0
UTSA,9/22/2012,fcs,56,3,0
Toledo,9/22/2012,fcs,38,28,0
Tulane,9/22/2012,Ole Miss,0,39,0
Tulsa,9/22/2012,Fresno St.,27,26,0
Navy,9/22/2012,fcs,41,3,0
Virginia Tech,9/22/2012,Bowling Green,37,0,0
Wake Forest,9/22/2012,Army,49,37,0
Washington St.,9/22/2012,Colorado,34,35,0
West Virginia,9/22/2012,Maryland,31,21,0
Western Ky.,9/22/2012,Southern Miss.,42,17,0
Western Mich.,9/22/2012,Connecticut,30,24,0
Wisconsin,9/22/2012,UTEP,37,26,0
Georgia St.,9/22/2012,fcs,14,35,0
Washington,9/27/2012,Stanford,17,13,0
BYU,9/28/2012,Hawaii,47,0,0
Akron,9/29/2012,Miami (OH),49,56,0
Alabama,9/29/2012,Ole Miss,33,14,0
UAB,9/29/2012,Tulsa,42,49,0
Arizona,9/29/2012,Oregon St.,35,38,0
Arkansas St.,9/29/2012,Western Ky.,13,26,0
Boston College,9/29/2012,Clemson,31,45,0
Bowling Green,9/29/2012,fcs,48,8,0
Fresno St.,9/29/2012,San Diego St.,52,40,0
California,9/29/2012,Arizona St.,17,27,0
UCF,9/29/2012,Missouri,16,21,0
Cincinnati,9/29/2012,Virginia Tech,27,24,1
Colorado,9/29/2012,UCLA,14,42,0
Connecticut,9/29/2012,Buffalo,24,17,0
East Carolina,9/29/2012,UTEP,28,18,0
Fla. Atlantic,9/29/2012,North Texas,14,20,0
Georgia Tech,9/29/2012,Middle Tenn.,28,49,0
Georgia,9/29/2012,Tennessee,51,44,0
Houston,9/29/2012,Rice,35,14,1
Illinois,9/29/2012,Penn St.,7,35,0
Iowa St.,9/29/2012,Texas Tech,13,24,0
Iowa,9/29/2012,Minnesota,31,13,0
Kent St.,9/29/2012,Ball St.,45,43,0
Kentucky,9/29/2012,South Carolina,17,38,0
LSU,9/29/2012,fcs,38,22,0
Massachusetts,9/29/2012,Ohio,34,37,0
Miami (FL),9/29/2012,North Carolina St.,44,37,0
Michigan St.,9/29/2012,Ohio St.,16,17,0
North Carolina,9/29/2012,Idaho,66,0,0
Nebraska,9/29/2012,Wisconsin,30,27,0
New Mexico St.,9/29/2012,UTSA,14,35,0
New Mexico,9/29/2012,Boise St.,29,32,0
Northern Ill.,9/29/2012,Central Mich.,55,24,0
Northwestern,9/29/2012,Indiana,44,29,0
Oklahoma St.,9/29/2012,Texas,36,41,0
Oregon,9/29/2012,Washington St.,51,26,1
Purdue,9/29/2012,Marshall,51,41,0
South Ala.,9/29/2012,Troy,10,31,0
South Fla.,9/29/2012,Florida St.,17,30,0
SMU,9/29/2012,TCU,16,24,0
Southern Miss.,9/29/2012,Louisville,17,21,0
Texas St.,9/29/2012,Nevada,21,34,0
La.-Lafayette,9/29/2012,FIU,48,20,0
Texas A&M,9/29/2012,Arkansas,58,10,0
Tulane,9/29/2012,La.-Monroe,10,63,0
Air Force,9/29/2012,Colorado St.,42,21,0
Army,9/29/2012,fcs,3,23,0
Navy,9/29/2012,San Jose St.,0,12,0
Utah St.,9/29/2012,UNLV,35,13,0
Virginia,9/29/2012,Louisiana Tech,38,44,0
Wake Forest,9/29/2012,Duke,27,34,0
West Virginia,9/29/2012,Baylor,70,63,0
Western Mich.,9/29/2012,Toledo,17,37,0
UCF,10/4/2012,East Carolina,40,20,0
FIU,10/4/2012,Arkansas St.,20,34,0
Utah,10/4/2012,Southern California,28,38,0
BYU,10/5/2012,Utah St.,6,3,0
Syracuse,10/5/2012,Pittsburgh,14,13,0
Akron,10/6/2012,Bowling Green,10,24,0
UAB,10/6/2012,fcs,52,3,0
Auburn,10/6/2012,Arkansas,7,24,0
Ball St.,10/6/2012,Northern Ill.,23,35,0
California,10/6/2012,UCLA,43,17,0
Cincinnati,10/6/2012,Miami (OH),52,14,0
Clemson,10/6/2012,Georgia Tech,47,31,0
Colorado St.,10/6/2012,Fresno St.,7,28,0
Duke,10/6/2012,Virginia,42,17,0
Eastern Mich.,10/6/2012,Kent St.,14,41,0
Florida,10/6/2012,LSU,14,6,0
Houston,10/6/2012,North Texas,44,21,0
Idaho,10/6/2012,New Mexico St.,26,18,0
Indiana,10/6/2012,Michigan St.,27,31,0
Kansas St.,10/6/2012,Kansas,56,16,0
Kentucky,10/6/2012,Mississippi St.,14,27,0
Louisiana Tech,10/6/2012,UNLV,58,31,0
Marshall,10/6/2012,Tulsa,38,45,0
Maryland,10/6/2012,Wake Forest,19,14,0
Memphis,10/6/2012,Rice,14,10,0
Miami (FL),10/6/2012,Notre Dame,3,41,1
Middle Tenn.,10/6/2012,La.-Monroe,17,31,0
Ole Miss,10/6/2012,Texas A&M,27,30,0
Missouri,10/6/2012,Vanderbilt,15,19,0
North Carolina,10/6/2012,Virginia Tech,48,34,0
Nevada,10/6/2012,Wyoming,35,28,0
New Mexico,10/6/2012,Texas St.,35,14,0
North Carolina St.,10/6/2012,Florida St.,17,16,0
Ohio St.,10/6/2012,Nebraska,63,38,0
Ohio,10/6/2012,Buffalo,38,31,0
Oregon St.,10/6/2012,Washington St.,19,6,0
Oregon,10/6/2012,Washington,52,21,0
Penn St.,10/6/2012,Northwestern,39,28,0
Purdue,10/6/2012,Michigan,13,44,0
Rutgers,10/6/2012,Connecticut,19,3,0
San Diego St.,10/6/2012,Hawaii,52,14,0
South Carolina,10/6/2012,Georgia,35,7,0
Southern Miss.,10/6/2012,Boise St.,14,40,0
La.-Lafayette,10/6/2012,Tulane,41,13,0
Stanford,10/6/2012,Arizona,54,48,0
Temple,10/6/2012,South Fla.,37,28,0
TCU,10/6/2012,Iowa St.,23,37,0
Texas Tech,10/6/2012,Oklahoma,20,41,0
Texas,10/6/2012,West Virginia,45,48,0
UTEP,10/6/2012,SMU,0,17,0
Toledo,10/6/2012,Central Mich.,50,35,0
Air Force,10/6/2012,Navy,21,28,0
Army,10/6/2012,Boston College,34,31,0
Western Mich.,10/6/2012,Massachusetts,52,14,0
Wisconsin,10/6/2012,Illinois,31,14,0
Georgia St.,10/6/2012,fcs,21,44,0
Colorado,10/11/2012,Arizona St.,17,51,0
Troy,10/11/2012,Western Ky.,26,31,0
Tulsa,10/11/2012,UTEP,33,11,0
Central Mich.,10/12/2012,Navy,13,31,0
Arkansas St.,10/13/2012,South Ala.,36,29,0
Arkansas,10/13/2012,Kentucky,49,7,0
Ball St.,10/13/2012,Western Mich.,30,24,0
Baylor,10/13/2012,TCU,21,49,0
Boise St.,10/13/2012,Fresno St.,20,10,0
Bowling Green,10/13/2012,Miami (OH),37,12,0
BYU,10/13/2012,Oregon St.,24,42,0
UCLA,10/13/2012,Utah,21,14,0
UCF,10/13/2012,Southern Miss.,38,31,0
Cincinnati,10/13/2012,fcs,49,17,0
Connecticut,10/13/2012,Temple,14,17,0
East Carolina,10/13/2012,Memphis,41,7,0
Eastern Mich.,10/13/2012,Toledo,47,52,0
FIU,10/13/2012,Middle Tenn.,30,34,0
Florida St.,10/13/2012,Boston College,51,7,0
Hawaii,10/13/2012,New Mexico,23,35,0
Houston,10/13/2012,UAB,39,17,0
Indiana,10/13/2012,Ohio St.,49,52,0
Iowa St.,10/13/2012,Kansas St.,21,27,0
Kansas,10/13/2012,Oklahoma St.,14,20,0
LSU,10/13/2012,South Carolina,23,21,0
Louisiana Tech,10/13/2012,Texas A&M,57,59,0
Miami (FL),10/13/2012,North Carolina,14,18,0
Michigan St.,10/13/2012,Iowa,16,19,0
Michigan,10/13/2012,Illinois,45,0,0
Minnesota,10/13/2012,Northwestern,13,21,0
Mississippi St.,10/13/2012,Tennessee,41,31,0
Ole Miss,10/13/2012,Auburn,41,20,0
Missouri,10/13/2012,Alabama,10,42,0
UNLV,10/13/2012,Nevada,37,42,0
La.-Monroe,10/13/2012,Fla. Atlantic,35,14,0
Northern Ill.,10/13/2012,Buffalo,45,3,0
Notre Dame,10/13/2012,Stanford,20,13,0
Ohio,10/13/2012,Akron,34,28,0
Oklahoma,10/13/2012,Texas,63,21,1
Pittsburgh,10/13/2012,Louisville,35,45,0
Purdue,10/13/2012,Wisconsin,14,38,0
Rice,10/13/2012,UTSA,34,14,0
Rutgers,10/13/2012,Syracuse,23,15,0
San Diego St.,10/13/2012,Colorado St.,38,14,0
San Jose St.,10/13/2012,Utah St.,27,49,0
Texas St.,10/13/2012,Idaho,38,7,0
Texas Tech,10/13/2012,West Virginia,49,14,0
Tulane,10/13/2012,SMU,27,26,0
Army,10/13/2012,Kent St.,17,31,0
Vanderbilt,10/13/2012,Florida,17,31,0
Virginia Tech,10/13/2012,Duke,41,20,0
Virginia,10/13/2012,Maryland,20,27,0
Washington St.,10/13/2012,California,17,31,0
Washington,10/13/2012,Southern California,14,24,0
Wyoming,10/13/2012,Air Force,27,28,0
North Texas,10/16/2012,La.-Lafayette,30,23,0
Arizona St.,10/18/2012,Oregon,21,43,0
SMU,10/18/2012,Houston,72,42,0
Syracuse,10/19/2012,Connecticut,40,10,0
Akron,10/20/2012,Northern Ill.,7,37,0
UAB,10/20/2012,East Carolina,35,42,0
Arizona,10/20/2012,Washington,52,17,0
Boise St.,10/20/2012,UNLV,32,7,0
Buffalo,10/20/2012,Pittsburgh,6,20,0
Fresno St.,10/20/2012,Wyoming,42,14,0
California,10/20/2012,Stanford,3,21,0
Central Mich.,10/20/2012,Ball St.,30,41,0
Clemson,10/20/2012,Virginia Tech,38,17,0
Duke,10/20/2012,North Carolina,33,30,0
Eastern Mich.,10/20/2012,Army,48,38,0
Florida,10/20/2012,South Carolina,44,11,0
Georgia Tech,10/20/2012,Boston College,37,17,0
Iowa,10/20/2012,Penn St.,14,38,0
Kent St.,10/20/2012,Western Mich.,41,24,0
Kentucky,10/20/2012,Georgia,24,29,0
Louisiana Tech,10/20/2012,Idaho,70,28,0
Louisville,10/20/2012,South Fla.,27,25,0
Maryland,10/20/2012,North Carolina St.,18,20,0
Massachusetts,10/20/2012,Bowling Green,0,24,0
Memphis,10/20/2012,UCF,17,35,0
Miami (FL),10/20/2012,Florida St.,20,33,0
Michigan,10/20/2012,Michigan St.,12,10,0
Mississippi St.,10/20/2012,Middle Tenn.,45,3,0
Nevada,10/20/2012,San Diego St.,38,39,0
Northwestern,10/20/2012,Nebraska,28,29,0
Notre Dame,10/20/2012,BYU,17,14,0
Ohio St.,10/20/2012,Purdue,29,22,0
Oklahoma St.,10/20/2012,Iowa St.,31,10,0
Oklahoma,10/20/2012,Kansas,52,7,0
Oregon St.,10/20/2012,Utah,21,7,0
South Ala.,10/20/2012,Fla. Atlantic,37,34,0
Southern California,10/20/2012,Colorado,50,6,0
Southern Miss.,10/20/2012,Marshall,24,59,0
Temple,10/20/2012,Rutgers,10,35,0
Tennessee,10/20/2012,Alabama,13,44,0
Texas A&M,10/20/2012,LSU,19,24,0
TCU,10/20/2012,Texas Tech,53,56,0
Texas,10/20/2012,Baylor,56,50,0
UTEP,10/20/2012,Tulane,24,20,0
UTSA,10/20/2012,San Jose St.,24,52,0
Toledo,10/20/2012,Cincinnati,29,23,0
Troy,10/20/2012,FIU,38,37,0
Tulsa,10/20/2012,Rice,28,24,0
Air Force,10/20/2012,New Mexico,28,23,0
Navy,10/20/2012,Indiana,31,30,0
Utah St.,10/20/2012,New Mexico St.,41,7,0
Vanderbilt,10/20/2012,Auburn,17,13,0
Virginia,10/20/2012,Wake Forest,10,16,0
West Virginia,10/20/2012,Kansas St.,14,55,0
Western Ky.,10/20/2012,La.-Monroe,42,43,0
Wisconsin,10/20/2012,Minnesota,38,13,0
Georgia St.,10/20/2012,fcs,24,49,0
La.-Lafayette,10/23/2012,Arkansas St.,27,50,0
Wake Forest,10/25/2012,Clemson,13,42,0
Louisville,10/26/2012,Cincinnati,34,31,0
Air Force,10/26/2012,Nevada,48,31,0
Alabama,10/27/2012,Mississippi St.,38,7,0
Arizona St.,10/27/2012,UCLA,43,45,0
Arizona,10/27/2012,Southern California,39,36,0
Arkansas,10/27/2012,Ole Miss,27,30,0
Auburn,10/27/2012,Texas A&M,21,63,0
Boston College,10/27/2012,Maryland,20,17,0
Bowling Green,10/27/2012,Eastern Mich.,24,3,0
Buffalo,10/27/2012,Toledo,20,25,0
Central Mich.,10/27/2012,Akron,35,14,0
Colorado St.,10/27/2012,Hawaii,42,27,0
East Carolina,10/27/2012,Navy,28,56,0
Fla. Atlantic,10/27/2012,Troy,34,27,0
FIU,10/27/2012,Western Ky.,6,14,0
Florida St.,10/27/2012,Duke,48,7,0
Florida,10/27/2012,Georgia,9,17,1
Georgia Tech,10/27/2012,BYU,17,41,0
Houston,10/27/2012,UTEP,45,35,0
Illinois,10/27/2012,Indiana,17,31,0
Iowa St.,10/27/2012,Baylor,35,21,0
Kansas St.,10/27/2012,Texas Tech,55,24,0
Kansas,10/27/2012,Texas,17,21,0
Marshall,10/27/2012,UCF,17,54,0
Miami (OH),10/27/2012,Ohio,23,20,0
Middle Tenn.,10/27/2012,North Texas,38,21,0
Minnesota,10/27/2012,Purdue,44,28,0
Missouri,10/27/2012,Kentucky,33,10,0
North Carolina,10/27/2012,North Carolina St.,43,35,0
Nebraska,10/27/2012,Michigan,23,9,0
New Mexico St.,10/27/2012,Louisiana Tech,14,28,0
New Mexico,10/27/2012,Fresno St.,32,49,0
La.-Monroe,10/27/2012,South Ala.,38,24,0
Northwestern,10/27/2012,Iowa,28,17,0
Oklahoma St.,10/27/2012,TCU,36,14,0
Oklahoma,10/27/2012,Notre Dame,13,30,0
Oregon,10/27/2012,Colorado,70,14,0
Penn St.,10/27/2012,Ohio St.,23,35,0
Pittsburgh,10/27/2012,Temple,47,17,0
Rice,10/27/2012,Southern Miss.,44,17,0
Rutgers,10/27/2012,Kent St.,23,35,0
San Diego St.,10/27/2012,UNLV,24,13,0
San Jose St.,10/27/2012,Texas St.,31,20,0
South Carolina,10/27/2012,Tennessee,38,35,0
South Fla.,10/27/2012,Syracuse,36,37,0
SMU,10/27/2012,Memphis,44,13,0
Stanford,10/27/2012,Washington St.,24,17,0
UTSA,10/27/2012,Utah St.,17,48,0
Tulane,10/27/2012,UAB,55,45,0
Army,10/27/2012,Ball St.,22,30,0
Utah,10/27/2012,California,49,27,0
Vanderbilt,10/27/2012,Massachusetts,49,7,0
Washington,10/27/2012,Oregon St.,20,17,0
Western Mich.,10/27/2012,Northern Ill.,34,48,0
Wisconsin,10/27/2012,Michigan St.,13,16,0
Wyoming,10/27/2012,Boise St.,14,45,0
Miami (FL),11/1/2012,Virginia Tech,30,12,0
Ohio,11/1/2012,Eastern Mich.,45,14,0
Western Ky.,11/1/2012,Middle Tenn.,29,34,0
California,11/2/2012,Washington,13,21,0
Arkansas,11/3/2012,Tulsa,19,15,0
Auburn,11/3/2012,New Mexico St.,42,7,0
Baylor,11/3/2012,Kansas,41,14,0
Boise St.,11/3/2012,San Diego St.,19,21,0
Buffalo,11/3/2012,Miami (OH),27,24,0
Fresno St.,11/3/2012,Hawaii,45,10,0
UCLA,11/3/2012,Arizona,66,10,0
UCF,11/3/2012,SMU,42,17,0
Central Mich.,11/3/2012,Western Mich.,31,42,0
Cincinnati,11/3/2012,Syracuse,35,24,0
Colorado,11/3/2012,Stanford,0,48,0
Duke,11/3/2012,Clemson,20,56,0
East Carolina,11/3/2012,Houston,48,28,0
Florida,11/3/2012,Missouri,14,7,0
Georgia,11/3/2012,Ole Miss,37,10,0
Idaho,11/3/2012,San Jose St.,13,42,0
Indiana,11/3/2012,Iowa,24,21,0
Iowa St.,11/3/2012,Oklahoma,20,35,0
Kansas St.,11/3/2012,Oklahoma St.,44,30,0
Kent St.,11/3/2012,Akron,35,24,0
Kentucky,11/3/2012,Vanderbilt,0,40,0
LSU,11/3/2012,Alabama,17,21,0
Louisiana Tech,11/3/2012,UTSA,51,27,0
Louisville,11/3/2012,Temple,45,17,0
Marshall,11/3/2012,Memphis,38,28,0
Maryland,11/3/2012,Georgia Tech,13,33,0
Michigan St.,11/3/2012,Nebraska,24,28,0
Minnesota,11/3/2012,Michigan,13,35,0
Mississippi St.,11/3/2012,Texas A&M,13,38,0
UNLV,11/3/2012,New Mexico,35,7,0
North Carolina St.,11/3/2012,Virginia,6,33,0
North Texas,11/3/2012,Arkansas St.,19,37,0
La.-Monroe,11/3/2012,La.-Lafayette,24,40,0
Northern Ill.,11/3/2012,Massachusetts,63,0,0
Notre Dame,11/3/2012,Pittsburgh,29,26,0
Ohio St.,11/3/2012,Illinois,52,22,0
Oregon St.,11/3/2012,Arizona St.,36,26,0
Purdue,11/3/2012,Penn St.,9,34,0
South Ala.,11/3/2012,FIU,20,28,0
South Fla.,11/3/2012,Connecticut,13,6,0
Southern California,11/3/2012,Oregon,51,62,0
Southern Miss.,11/3/2012,UAB,19,27,0
Tennessee,11/3/2012,Troy,55,48,0
Texas Tech,11/3/2012,Texas,22,31,0
Tulane,11/3/2012,Rice,47,49,0
Army,11/3/2012,Air Force,41,21,0
Navy,11/3/2012,Fla. Atlantic,24,17,0
Utah St.,11/3/2012,Texas St.,38,7,0
Utah,11/3/2012,Washington St.,49,6,0
Wake Forest,11/3/2012,Boston College,28,14,0
West Virginia,11/3/2012,TCU,38,39,0
Wyoming,11/3/2012,Colorado St.,45,31,0
Georgia St.,11/3/2012,fcs,27,53,0
Toledo,11/6/2012,Ball St.,27,34,0
Ohio,11/7/2012,Bowling Green,14,26,0
Arkansas St.,11/8/2012,La.-Monroe,45,23,0
Virginia Tech,11/8/2012,Florida St.,22,28,0
Connecticut,11/9/2012,Pittsburgh,24,17,0
Akron,11/10/2012,Massachusetts,14,22,0
Alabama,11/10/2012,Texas A&M,24,29,0
UAB,11/10/2012,Marshall,38,31,0
Arizona,11/10/2012,Colorado,56,31,0
Auburn,11/10/2012,Georgia,0,38,0
Boston College,11/10/2012,Notre Dame,6,21,0
BYU,11/10/2012,Idaho,52,13,0
Buffalo,11/10/2012,Western Mich.,29,24,0
California,11/10/2012,Oregon,17,59,0
Clemson,11/10/2012,Maryland,45,10,0
Colorado St.,11/10/2012,UNLV,33,11,0
Eastern Mich.,11/10/2012,Central Mich.,31,34,0
Florida,11/10/2012,La.-Lafayette,27,20,0
Hawaii,11/10/2012,Boise St.,14,49,0
Houston,11/10/2012,Tulsa,7,41,0
Illinois,11/10/2012,Minnesota,3,17,0
Indiana,11/10/2012,Wisconsin,14,62,0
Iowa,11/10/2012,Purdue,24,27,0
LSU,11/10/2012,Mississippi St.,37,17,0
Memphis,11/10/2012,Tulane,37,23,0
Miami (OH),11/10/2012,Kent St.,32,48,0
Michigan,11/10/2012,Northwestern,38,31,0
Ole Miss,11/10/2012,Vanderbilt,26,27,0
North Carolina,11/10/2012,Georgia Tech,50,68,0
Nebraska,11/10/2012,Penn St.,32,23,0
Nevada,11/10/2012,Fresno St.,36,52,0
New Mexico St.,11/10/2012,San Jose St.,7,47,0
New Mexico,11/10/2012,Wyoming,23,28,0
North Carolina St.,11/10/2012,Wake Forest,37,6,0
North Texas,11/10/2012,South Ala.,24,14,0
Oklahoma St.,11/10/2012,West Virginia,55,34,0
Oklahoma,11/10/2012,Baylor,42,34,0
Rutgers,11/10/2012,Army,28,7,0
San Diego St.,11/10/2012,Air Force,28,9,0
South Carolina,11/10/2012,Arkansas,38,20,0
Southern California,11/10/2012,Arizona St.,38,17,0
SMU,11/10/2012,Southern Miss.,34,6,0
Texas St.,11/10/2012,Louisiana Tech,55,62,0
Stanford,11/10/2012,Oregon St.,27,23,0
Syracuse,11/10/2012,Louisville,45,26,0
Temple,11/10/2012,Cincinnati,10,34,0
Tennessee,11/10/2012,Missouri,48,51,0
TCU,11/10/2012,Kansas St.,10,23,0
Texas Tech,11/10/2012,Kansas,41,34,0
Texas,11/10/2012,Iowa St.,33,7,0
UTEP,11/10/2012,UCF,24,31,0
UTSA,11/10/2012,fcs,31,24,0
Troy,11/10/2012,Navy,41,31,0
Virginia,11/10/2012,Miami (FL),41,40,0
Washington St.,11/10/2012,UCLA,36,44,0
Washington,11/10/2012,Utah,34,15,0
Western Ky.,11/10/2012,Fla. Atlantic,28,37,0
Ball St.,11/14/2012,Ohio,52,27,0
Northern Ill.,11/14/2012,Toledo,31,24,0
Virginia,11/15/2012,North Carolina,13,37,0
Fla. Atlantic,11/16/2012,FIU,24,34,0
Air Force,11/16/2012,Hawaii,21,7,0
Alabama,11/17/2012,fcs,49,0,0
UAB,11/17/2012,Memphis,9,46,0
Arizona St.,11/17/2012,Washington St.,46,7,0
Auburn,11/17/2012,fcs,51,7,0
Baylor,11/17/2012,Kansas St.,52,24,0
Boise St.,11/17/2012,Colorado St.,42,14,0
Boston College,11/17/2012,Virginia Tech,23,30,0
Bowling Green,11/17/2012,Kent St.,24,31,0
UCLA,11/17/2012,Southern California,38,28,0
Central Mich.,11/17/2012,Miami (OH),30,16,0
Cincinnati,11/17/2012,Rutgers,3,10,0
Clemson,11/17/2012,North Carolina St.,62,48,0
Colorado,11/17/2012,Washington,3,38,0
Florida,11/17/2012,fcs,23,0,0
Georgia Tech,11/17/2012,Duke,42,24,0
Georgia,11/17/2012,fcs,45,14,0
Idaho,11/17/2012,UTSA,27,34,0
Illinois,11/17/2012,Purdue,17,20,0
Kansas,11/17/2012,Iowa St.,23,51,0
Kentucky,11/17/2012,fcs,34,3,0
LSU,11/17/2012,Ole Miss,41,35,0
Louisiana Tech,11/17/2012,Utah St.,41,48,0
Marshall,11/17/2012,Houston,44,41,0
Maryland,11/17/2012,Florida St.,14,41,0
Massachusetts,11/17/2012,Buffalo,19,29,0
Miami (FL),11/17/2012,South Fla.,40,9,0
Michigan St.,11/17/2012,Northwestern,20,23,0
Michigan,11/17/2012,Iowa,42,17,0
Mississippi St.,11/17/2012,Arkansas,45,14,0
Missouri,11/17/2012,Syracuse,27,31,0
Nebraska,11/17/2012,Minnesota,38,14,0
UNLV,11/17/2012,Wyoming,23,28,0
New Mexico,11/17/2012,Nevada,24,31,0
La.-Monroe,11/17/2012,North Texas,42,16,0
Notre Dame,11/17/2012,Wake Forest,38,0,0
Oklahoma St.,11/17/2012,Texas Tech,59,21,0
Oregon St.,11/17/2012,California,62,14,0
Oregon,11/17/2012,Stanford,14,17,0
Penn St.,11/17/2012,Indiana,45,22,0
Rice,11/17/2012,SMU,36,14,0
San Jose St.,11/17/2012,BYU,20,14,0
South Ala.,11/17/2012,Middle Tenn.,12,20,0
South Carolina,11/17/2012,fcs,24,7,0
Southern Miss.,11/17/2012,UTEP,33,34,0
La.-Lafayette,11/17/2012,Western Ky.,31,27,0
Texas A&M,11/17/2012,fcs,47,28,0
Troy,11/17/2012,Arkansas St.,34,41,0
Tulane,11/17/2012,East Carolina,23,28,0
Tulsa,11/17/2012,UCF,23,21,0
Army,11/17/2012,Temple,32,63,0
Navy,11/17/2012,Texas St.,21,10,0
Utah,11/17/2012,Arizona,24,34,0
Vanderbilt,11/17/2012,Tennessee,41,18,0
West Virginia,11/17/2012,Oklahoma,49,50,0
Western Mich.,11/17/2012,Eastern Mich.,23,29,0
Wisconsin,11/17/2012,Ohio St.,14,21,0
Toledo,11/20/2012,Akron,35,23,0
Texas,11/22/2012,TCU,13,20,0
Arizona,11/23/2012,Arizona St.,34,41,0
Arkansas,11/23/2012,LSU,13,20,0
Bowling Green,11/23/2012,Buffalo,21,7,1
Cincinnati,11/23/2012,South Fla.,27,10,0
Colorado,11/23/2012,Utah,35,42,0
East Carolina,11/23/2012,Marshall,65,59,0
Eastern Mich.,11/23/2012,Northern Ill.,7,49,0
Iowa St.,11/23/2012,West Virginia,24,31,0
Iowa,11/23/2012,Nebraska,7,13,0
Kent St.,11/23/2012,Ohio,28,6,0
Massachusetts,11/23/2012,Central Mich.,21,42,0
Miami (OH),11/23/2012,Ball St.,24,31,0
Temple,11/23/2012,Syracuse,20,38,0
Washington St.,11/23/2012,Washington,31,28,0
Alabama,11/24/2012,Auburn,49,0,0
Baylor,11/24/2012,Texas Tech,52,45,1
Fresno St.,11/24/2012,Air Force,48,15,0
UCLA,11/24/2012,Stanford,17,35,0
UCF,11/24/2012,UAB,49,24,0
Clemson,11/24/2012,South Carolina,17,27,0
Colorado St.,11/24/2012,New Mexico,24,20,0
Duke,11/24/2012,Miami (FL),45,52,0
FIU,11/24/2012,La.-Monroe,17,23,0
Florida St.,11/24/2012,Florida,26,37,0
Georgia,11/24/2012,Georgia Tech,42,10,0
Hawaii,11/24/2012,UNLV,48,10,0
Houston,11/24/2012,Tulane,40,17,0
Louisville,11/24/2012,Connecticut,20,23,0
Memphis,11/24/2012,Southern Miss.,42,24,0
Middle Tenn.,11/24/2012,Troy,24,21,0
Minnesota,11/24/2012,Michigan St.,10,26,0
Ole Miss,11/24/2012,Mississippi St.,41,24,0
North Carolina,11/24/2012,Maryland,45,38,0
New Mexico St.,11/24/2012,BYU,14,50,0
North Carolina St.,11/24/2012,Boston College,27,10,0
Northwestern,11/24/2012,Illinois,50,14,0
Ohio St.,11/24/2012,Michigan,26,21,0
Oklahoma,11/24/2012,Oklahoma St.,51,48,0
Oregon St.,11/24/2012,Oregon,24,48,0
Penn St.,11/24/2012,Wisconsin,24,21,0
Pittsburgh,11/24/2012,Rutgers,27,6,0
Purdue,11/24/2012,Indiana,56,35,0
San Jose St.,11/24/2012,Louisiana Tech,52,43,0
Southern California,11/24/2012,Notre Dame,13,22,0
SMU,11/24/2012,Tulsa,35,27,0
La.-Lafayette,11/24/2012,South Ala.,52,30,0
Tennessee,11/24/2012,Kentucky,37,17,0
Texas A&M,11/24/2012,Missouri,59,29,0
UTEP,11/24/2012,Rice,24,33,0
UTSA,11/24/2012,Texas St.,38,31,0
Utah St.,11/24/2012,Idaho,45,9,0
Virginia Tech,11/24/2012,Virginia,17,14,0
Wake Forest,11/24/2012,Vanderbilt,21,55,0
Western Ky.,11/24/2012,North Texas,25,24,0
Wyoming,11/24/2012,San Diego St.,28,42,0
Rutgers,11/29/2012,Louisville,17,20,0
Kent St.,11/30/2012,Northern Ill.,37,44,1
Stanford,11/30/2012,UCLA,27,24,0
Alabama,12/1/2012,Georgia,32,28,1
Arkansas St.,12/1/2012,Middle Tenn.,45,0,0
Baylor,12/1/2012,Oklahoma St.,41,34,0
Connecticut,12/1/2012,Cincinnati,17,34,0
Fla. Atlantic,12/1/2012,La.-Lafayette,21,35,0
Florida St.,12/1/2012,Georgia Tech,21,15,1
Hawaii,12/1/2012,South Ala.,23,7,0
Kansas St.,12/1/2012,Texas,42,24,0
Nebraska,12/1/2012,Wisconsin,31,70,1
Nevada,12/1/2012,Boise St.,21,27,0
Oregon St.,12/1/2012,fcs,77,3,0
South Fla.,12/1/2012,Pittsburgh,3,27,0
Texas St.,12/1/2012,New Mexico St.,66,28,0
TCU,12/1/2012,Oklahoma,17,24,0
Tulsa,12/1/2012,UCF,33,27,0
West Virginia,12/1/2012,Kansas,59,10,0
Army,12/8/2012,Navy,13,17,1


==> anc/laplace_fe_laplace_sim.R <==
# Revised arXiv supplement, 22 October 2026. See README for changes and limits.


# Andrew T. Karl, Yan Yang, Sharon Lohr Computation of Maximum Likelihood Estimates
#for Multiresponse Generalized Linear Mixed Models with Non-nested, Correlated Random Effects
#Computational Statistics & Data Analysis
#Source code for the R package JM by Dimitris Rizopoulos was referenced while writing this program.
#This script simulates a data set and fits it with either a Laplace or
#a fully exponential Laplace approximation.
#sim.method="L" uses the first order Laplace approximation
#sim.method="FE" uses a fully exponential Laplace approximation
# Purpose: simulate ONE balanced sports schedule and fit a probit random-effects
# model; this script does not run the paper's 500-replicate campaigns.
# Dependencies: R, Matrix, numDeriv. No input file is required; no files are written.
# Output: `res` plus `eblup`, `r.mat`, `G.mat`, `lgLik`, and `time.mat` in memory.
# Defaults: csda.seed=6, csda.nteams=100, csda.ngames=4, csda.sim.method="L",
# csda.rating.distribution="t3" (or "normal"), csda.em.maxit=10000,
# csda.nr.maxit=100, csda.verbose=TRUE. Set options(...) before source().
# The bounded repaired schedule generator changes the RNG stream from v1.
sim.method <- match.arg(getOption("csda.sim.method", "L"), c("L", "FE"))
seed <- getOption("csda.seed", 6L)
set.seed(seed)
nteams.sim <- as.integer(getOption("csda.nteams", 100L))
ngames <- as.integer(getOption("csda.ngames", 4L))
stopifnot(length(nteams.sim) == 1L, !is.na(nteams.sim), nteams.sim >= 2L,
          length(ngames) == 1L, !is.na(ngames), ngames >= 1L)
fixed_effects <- c(0.1)
ratings.tracker <- matrix(0, 0, 2)
rating.distribution <- match.arg(getOption("csda.rating.distribution", "t3"), c("t3", "normal"))
sim.ratings <- if (rating.distribution == "normal") rnorm(nteams.sim, 0, sqrt(0.5)) else rt(nteams.sim, 3)/sqrt(6)
names(sim.ratings) <- as.character(seq_len(nteams.sim))
# Balanced random schedule: four home/away appearances per team by default.
# Restart with a fresh opponent list if the remaining choices force a self-game.
# Selecting valid opponents directly changes the RNG stream from the old code.
t1 <- sample(rep(seq_len(nteams.sim), each = ngames))
schedule.ok <- FALSE
schedule.maxit <- as.integer(getOption("csda.schedule.maxit", 1000L))
stopifnot(length(schedule.maxit) == 1L, !is.na(schedule.maxit), schedule.maxit >= 1L)
for (schedule.attempt in seq_len(schedule.maxit)) {
    tlist <- rep(seq_len(nteams.sim), each = ngames)
    t2 <- integer(length(t1))
    schedule.ok <- TRUE
    for (i in seq_along(t1)) {
        eligible <- which(tlist != t1[i])
        if (!length(eligible)) { schedule.ok <- FALSE; break }
        temp.indx <- eligible[sample.int(length(eligible), 1L)]
        t2[i] <- tlist[temp.indx]
        tlist <- tlist[-temp.indx]
    }
    if (schedule.ok) break
}
if (!schedule.ok) stop("Could not generate a schedule without self-games; increase csda.schedule.maxit.")
pair <- cbind(t1, t2)
pair <- pair[order(pair[, 1]), ]
t1 <- pair[, 1]
t2 <- pair[, 2]
home_win <- rbinom(nteams.sim * ngames, 1, pnorm(fixed_effects[1] + sim.ratings[t1] - sim.ratings[t2]))
Z_mat <- as.data.frame(home_win)
Z_mat$neutral.site <- 0
Z_mat$home <- t1
Z_mat$away <- t2
Z_mat$Score.For <- home_win
Z_mat$Score.Against <- 1 - home_win
y_fixed_effects <- formula(~Location + 0)
r_fixed_effects <- formula(~neutral.site)
library(Matrix)
library(numDeriv)

# Newton solves the positive log-likelihood score. Its Jacobian is negative
# definite near a maximum, so the squared Newton decrement is -S' H^{-1} S.
# Fail explicitly on non-finite values, unsuitable curvature, or the iteration
# cap; these checks do not constitute a global convergence guarantee.
newton.fixed <- function(start, score, tol = 1e-8,
                         maxit = getOption("csda.nr.maxit", 100L)) {
    beta <- as.numeric(start)
    if (!length(beta)) return(beta)
    if (length(maxit) != 1L || !is.finite(maxit) || maxit < 1 || maxit != as.integer(maxit))
        stop("csda.nr.maxit must be a positive integer.")
    for (nr.iter in seq_len(as.integer(maxit))) {
        value <- as.numeric(score(beta))
        H <- as.matrix(numDeriv::jacobian(score, beta, method = "Richardson"))
        if (length(value) != length(beta) || any(!is.finite(value)) || any(!is.finite(H)))
            stop("Non-finite or incompatible fixed-effect score/Hessian.")
        if (inherits(try(chol(-(H + t(H))/2), silent = TRUE), "try-error"))
            stop("Fixed-effect score Jacobian is not negative definite; check the model/start.")
        step <- as.numeric(solve(H, value))
        decrement <- -sum(value * step)
        if (!is.finite(decrement) || decrement < -1e-10)
            stop("Invalid fixed-effect Newton decrement.")
        if (decrement < tol) return(beta)
        beta <- beta - step
        if (any(!is.finite(beta))) stop("Non-finite fixed-effect Newton iterate.")
    }
    stop("Fixed-effect Newton iteration limit reached; no converged update returned.")
}

# Use absolute changes near zero and relative changes elsewhere. Subsetting
# before division avoids the historical 0/0 * 0 convergence failure.
parameter.change <- function(previous, current, small = 1e-5) {
    if (length(previous) != length(current) || !length(previous) ||
        any(!is.finite(c(previous, current)))) return(Inf)
    delta <- abs(current - previous)
    near.zero <- abs(previous) <= small
    max(c(0, delta[near.zero], delta[!near.zero]/abs(previous[!near.zero])))
}
if (sim.method == "L")
    control <- list(iter.EM = as.integer(getOption("csda.em.maxit", 10000L)), tol1 = 1e-04, tol2 = (1e-04), tolFE = 1, verbose = isTRUE(getOption("csda.verbose", TRUE)))
if (sim.method == "FE")
    control <- list(iter.EM = as.integer(getOption("csda.em.maxit", 10000L)), tol1 = 1, tol2 = (1e-04), tolFE = 1, verbose = isTRUE(getOption("csda.verbose", TRUE)))
stopifnot(length(control$iter.EM) == 1L, !is.na(control$iter.EM), control$iter.EM >= 1L)
if (sim.method == "L")
    first.order <- TRUE
if (sim.method == "FE")
    first.order <- FALSE
# ------------------ Gradient of negative complete-data log-likelihood
gr.eta <- function(eta, R_X, R_Y, R_Z, rbetas, G.inv, n_eta) {
    gr.r <- colSums(R_Z * as.vector((-1)^(1 - R_Y) * rder1((-1)^(1 - R_Y) * (R_X %*% rbetas + R_Z %*% eta))))
    gr.p.eta <- -G.inv %*% eta
    -as.vector(gr.r + gr.p.eta)
}
# -------------------- Hessian of negative complete-data log-likelihood
H.eta <- function(eta, rbetas, R_X, R_Y, R_Z, G.inv, n_eta) {
    h.eta <- G.inv
    temp <- -rder2((-1)^(1 - R_Y) * (R_X %*% rbetas + R_Z %*% eta))
    h.r <- Matrix(crossprod(R_Z, temp * R_Z))
    Matrix(h.eta + h.r)
}
# ---------------------------------------------------
#ltriangle: extract lower triangle and rebuild from elements note ltriangle(ltriangle(x))=x
ltriangle <- function(x) {
    if (!is.null(dim(x)[2])) {
        resA <- as.vector(x[lower.tri(x, diag = TRUE)])
        resA
    } else {
        nx <- length(x)
        d <- 0.5 * (-1 + sqrt(1 + 8 * nx))
        resB <- Diagonal(d)
        resB[lower.tri(resB, diag = TRUE)] <- x
        if (nx > 1) {
            resB <- resB + t(resB) - diag(diag(resB))
        }
        resB
    }
}
# --------------
#These functions are the derivatives from Appendix A
# First fully exponential shift of the posterior mean, evaluated using ONLY
# the preceding E-step parameters. In a joint model, design/third combine both
# response families. This shift stays fixed throughout the M-step Newton solve.
fe.mean.shift <- function(covariance, design, third) {
    projected <- as.matrix(design %*% covariance)
    variance <- rowSums(projected * as.matrix(design))
    as.numeric(covariance %*% crossprod(design, third * variance))/2
}

# Stable log-Phi derivatives. The continued-fraction negative-tail evaluation
# follows the maintained mvglmmRank 1.2-7 numerical helper, avoiding cancellation
# in the third and fourth derivatives as well as small-probability clipping.
probit.derivative <- function(q, order = 1L) {
  q <- as.numeric(q)
  r <- exp(dnorm(q, log = TRUE) - pnorm(q, log.p = TRUE))
  ans <- switch(order, r, -r * (q + r),
                r * ((q + r) * (q + 2 * r) - 1),
                -r * (q^3 + 7 * q^2 * r + 12 * q * r^2 +
                        6 * r^3 - 3 * q - 4 * r))
  # Differentiate Laplace's continued fraction for the inverse Mills ratio
  # in the far negative tail; this avoids cancellation of large polynomials.
  tail <- which(q < -8)
  if (length(tail)) {
    x <- -q[tail]
    a <- matrix(0, length(x), 4)
    for (k in 60:1) {
      d <- a
      d[, 1] <- d[, 1] + x
      d[, 2] <- d[, 2] - 1
      b <- matrix(0, length(x), 4)
      b[, 1] <- 1 / d[, 1]
      for (j in 2:4) {
        for (i in 2:j) b[, j] <- b[, j] - d[, i] * b[, j - i + 1]
        b[, j] <- b[, j] / d[, 1]
      }
      a <- k * b
    }
    a[, 1] <- a[, 1] + x
    a[, 2] <- a[, 2] - 1
    ans[tail] <- a[, order] * factorial(order - 1)
  }
  ans
}
rder0 <- function(q) pnorm(as.numeric(q), log.p = TRUE)
rder1 <- function(q) probit.derivative(q, 1L)
rder2 <- function(q) probit.derivative(q, 2L)
rder3 <- function(q) probit.derivative(q, 3L)
rder4 <- function(q) probit.derivative(q, 4L)
reduce.G <- function(G) G[1, 1]
# ------------------- finds the values of the random effects that maximize the EM-complete data likelihood.
#These are the EBLUPS (must be corrected if non-normal data used)
update.eta <- function(eta, R_X, R_Y, R_Z, rbetas, G, nyear, n_eta, cons.logLik) {
    G.chol <- chol(G)
    # For G, chol2inv is faster than solve
    G.inv <- chol2inv(G.chol)
    eta <- as.vector(eta)
    H <- H.eta(eta = eta, rbetas = rbetas, R_X = R_X, R_Y = R_Y, R_Z = R_Z, G.inv = G.inv, n_eta = n_eta)
    # For H, solve is much faster than chol2inv
    var.eta <- as.matrix(solve(H))
    product <- matrix(rep(1, n_eta), n_eta, 1)
    gr <- rep(1, n_eta)
    mode.iter <- 0L
    while (as.numeric(gr %*% product) > 1e-08) {
        mode.iter <- mode.iter + 1L
        if (mode.iter > getOption("csda.nr.maxit", 100L))
            stop("Random-effect mode Newton iteration limit reached.")
        gr <- gr.eta(eta = eta, R_X = R_X, R_Y = R_Y, R_Z = R_Z, rbetas = rbetas, G.inv = G.inv, n_eta = n_eta)
        product <- var.eta %*% gr
        if (any(!is.finite(c(gr, product)))) stop("Non-finite random-effect Newton step.")
        eta <- eta - product
        H <- H.eta(eta = eta, rbetas = rbetas, R_X = R_X, R_Y = R_Y, R_Z = R_Z, G.inv = G.inv, n_eta = n_eta)
        var.eta <- as.matrix(solve(H))
    }
    rm(product, gr)
    chol.H <- chol(H)
    log.p.eta <- -(length(eta)/2) * log(2 * pi) - sum(log(diag(G.chol))) - 0.5 * crossprod(eta, G.inv) %*% eta
    log.p.r <- sum(pnorm(as.vector((-1)^(1 - R_Y) * (R_X %*% rbetas + R_Z %*% eta)), log = TRUE))
    res <- var.eta
    attr(res, "likelihood") <- as.vector(cons.logLik + log.p.eta + log.p.r - 0.5 * (2 * sum(log(diag(chol.H)))))
    attr(res, "eta") <- eta
    res
}
# update rbetas update for fixed effects. requires var.eta, not var.eta.hat
Sc.rbetas.f <- function(eta, rbetas, R_X, R_Y, R_Z, n_eta, skew, variance) {
    sign <- (-1)^(1 - R_Y)
    q <- sign * (R_X %*% rbetas + R_Z %*% eta)
    as.numeric(crossprod(R_X, sign * rder1(q) + rder2(q) * skew +
                         0.5 * sign * rder3(q) * variance))
}
update.rbetas <- function(eta, var.eta, rbetas, R_X, R_Y, R_Z, n_eta) {
    # rbetas here is the old E-step value; only the integrand changes in Newton.
    sign <- (-1)^(1 - R_Y)
    mean.shift <- fe.mean.shift(var.eta, R_Z,
        sign * rder3(sign * (R_X %*% rbetas + R_Z %*% eta)))
    variance <- rowSums(as.matrix(R_Z %*% var.eta) * as.matrix(R_Z))
    skew <- as.numeric(R_Z %*% mean.shift)
    newton.fixed(rbetas, function(beta) Sc.rbetas.f(eta, beta, R_X, R_Y, R_Z,
                                                  n_eta, skew, variance))
}
Sc.rbetas.f.first.order <- function(eta, rbetas, R_X, R_Y, R_Z) {
    sign <- (-1)^(1 - R_Y)
    as.numeric(t(R_X) %*% (sign * rder1(sign * (R_X %*% rbetas + R_Z %*% eta))))
}
update.rbetas.first.order <- function(eta, rbetas, R_X, R_Y, R_Z, n_eta) {
    newton.fixed(rbetas, function(beta) Sc.rbetas.f.first.order(eta = eta, rbetas = beta, R_X = R_X, R_Y = R_Y, R_Z = R_Z))
}
# -------------------------------
#Data format
Z_mat$home <- (Z_mat$home)
Z_mat$away <- (Z_mat$away)
teams <- sort(unique(c(Z_mat$home, Z_mat$away)))
fbs_list <- teams
R_mat <- Z_mat
# number of measured scores
Nr <- length(R_mat$home_win)
R_RE_mat <- Matrix(0, Nr, length(teams))
colnames(R_RE_mat) <- teams
for (i in 1:length(teams)) {
    R_RE_mat[R_mat$home == teams[i], i] <- rep(1, length(R_RE_mat[R_mat$home == teams[i], i]))
    R_RE_mat[R_mat$away == teams[i], i] <- rep(-1, length(R_RE_mat[R_mat$away == teams[i], i]))
}
R_X_mat <- sparse.model.matrix(r_fixed_effects, R_mat, drop.unused.levels = TRUE)
R_X_mat <- R_X_mat[, !(colSums(abs(R_X_mat)) == 0), drop = FALSE]
if (rankMatrix(R_X_mat)[1] != dim(R_X_mat)[2]) {
    stop("Binary fixed-effects design matrix is not full rank.")
}
n_eta <- length(teams)
n_rbeta <- dim(R_X_mat)[2]
FE.count <- 0
R_X <- Matrix(R_X_mat)
R_Y <- as.vector(R_mat$home_win)
R_Z <- Matrix(R_RE_mat)
t_R_Z <- t(R_Z)
cross_R_Z <- crossprod(R_Z)
# initialize parameters
eta.hat <- trc.y1 <- numeric(n_eta)
var.eta.hat <- Matrix(0, n_eta, n_eta)
G <- Diagonal(n_eta)
cons.logLik <- 0.5 * n_eta * log(2 * pi)
rbetas <- rep(0, ncol(R_X_mat))
# these next few lines are used to populate comp.list, a list of components needed for the E-step update (not all n_eta^2 are needed)
#only the diagonal is needed for this model
dummy_mat <- Diagonal(n_eta)
comp.list <- which(abs(dummy_mat) > 1e-10, arr.ind = TRUE)
comp.list <- unique(comp.list)
iter <- control$iter.EM
r.mat <- Matrix(0, iter, n_rbeta)
time.mat <- Matrix(0, iter, 1)
G.mat <- Matrix(0, iter, 1)
lgLik <- numeric(iter)
L1.conv <- FALSE
L2.conv <- FALSE
L1.conv.it <- 0
# Begin EM algorithm
for (it in 1:iter) {
    # Keep the parameter values associated with this iteration's E-step moments.
    last.e.params <- list(G = G, rbetas = rbetas)
    ptm <- proc.time()
    rm(var.eta.hat)
    cat("start new.eta\n")
    new.eta <- update.eta(eta = eta.hat, R_X = R_X, R_Y = R_Y, R_Z = R_Z, rbetas = rbetas, G = G, n_eta = n_eta, cons.logLik = cons.logLik)
    cat("finish new.eta, time", proc.time()[3] - ptm[3], "\n")
    # save parameter values in matrix
    r.mat[it, ] <- c(rbetas)
    lgLik[it] <- attr(new.eta, "likelihood")
    trc.y1 <- numeric(n_eta)
    trc.y2 <- Matrix(0, n_eta, n_eta)
    G.mat[it, ] <- reduce.G(G)
    eta <- as.vector(attr(new.eta, "eta"))
    var.eta <- new.eta
    rm(new.eta)
    thets1 <- c(G.mat[it - 1, ], r.mat[it - 1, ])
    thets2 <- c(G.mat[it, ], r.mat[it, ])
    # print results if verbose
    if ((control$verbose) & (it > 1)) {
        cat("\n\niter:", it, "\n")
        cat("log-likelihood:", lgLik[it], "\n")
        cat("max % change in parm.", 100 * abs(round(max((thets2 - thets1)/thets1 * as.numeric(abs(thets1) > 1e-05)), 5)), "%\n")
        cat("change in parm.", round(abs(thets2 - thets1)/(abs(thets1) + control$tol1), 5), "%\n")
        cat("rbetas:", round(rbetas, 4), "\n")
        cat("gamma:", reduce.G(G), "\n")
    }
    # check for convergence of first order Laplace approximation
    if ((it > 1) & (L1.conv == FALSE)) {
        check.parm1 <- parameter.change(thets1, thets2) < control$tol1
        check.parm2 <- TRUE
        if (check.parm1 & check.parm2) {
            L1.conv <- TRUE
            L1.conv.it <- it
            eblup.L1 <- cbind(eta, sqrt(diag(var.eta)))
            if (control$verbose) {
              cat("\n First order Laplace has converged \n")
              cat("Initiating Fully Exponential model...\n")
              cat("log-likelihood:", lgLik[it], "\n")
              cat("max % change in parm.", 100 * round(max(abs(thets2 - thets1)/abs(thets1) * as.numeric(abs(thets1) > 1e-05)), 5), "%\n")
              cat("rbetas:", round(rbetas, 4), "\n")
              cat("gamma:", reduce.G(G), "\n")
            }
            eblup <- as.matrix(eblup.L1)
            colnames(eblup) <- c("eblup", "std. error")
            rownames(eblup) <- teams
            first.order.eblup <- eblup[order(eblup[, 1], decreasing = TRUE), , drop = FALSE]
            if (first.order)
              break
        }
    }
    # E-step Fully exponential corrections, calculated after 1st order Laplace approximation converges
    if (L1.conv == TRUE) {
        Svar <- as.matrix(R_Z %*% var.eta)
        temp.trc.D <- as.vector(rder4((-1)^(1 - R_Y) * (R_X %*% rbetas + R_Z %*% eta)))
        temp.trc.C <- (-1)^(1 - R_Y) * rder3((-1)^(1 - R_Y) * (R_X %*% rbetas + R_Z %*% eta))
        trc.y1 <- rep(0, n_eta)
        check.parmFE1 <- parameter.change(thets1, thets2, small = 1e-4) < control$tolFE
        check.parmFE2 <- TRUE
        # calculate corrections to var.eta.hat after only calculating corrections to eta.hat for a while
        if (check.parmFE1 & check.parmFE2 & (it > L1.conv.it + 2) | FE.count > 0) {
            cat("Calculating FE corrections...\n")
            FE.count <- FE.count + 1
            # compute the trace corrections for var.eta
            # The function trace.calc2 is used to calculate the trace corrections
            Trace.calc2 <- function(comp.k, comp.l, dsig.dc.indx5, indx.5) {
              if (comp.k != comp.l) {
                if (comp.k != indx.5)
                  comp2 <- comp.k
                if (comp.l != indx.5)
                  comp2 <- comp.l
                q <- var.eta %*% (dsig.dc.indx5 %*% var.eta[, comp2])
                d2.sig <- t_R_Z %*% (R_Z * (as.vector(R_Z %*% q) * temp.trc.C + Svar[, indx.5] * Svar[, comp2] * temp.trc.D))
                dsig.dc.comp2 <- t_R_Z %*% (R_Z * Svar[, comp2] * temp.trc.C)
                res <- sum(diag(var.eta %*% d2.sig)) + sum((t(dsig.dc.indx5) %*% var.eta) * (var.eta %*% dsig.dc.comp2))
              } else {
                q <- var.eta %*% (dsig.dc.indx5 %*% var.eta[, indx.5])
                d2.sig <- t_R_Z %*% (R_Z * (as.vector(R_Z %*% q) * temp.trc.C + Svar[, indx.5] * Svar[, indx.5] * temp.trc.D))
                res <- sum(diag(var.eta %*% d2.sig)) + sum((t(dsig.dc.indx5) %*% var.eta) * (var.eta %*% dsig.dc.indx5))
              }
              res
            }
            temp.comp <- comp.list
            length.comp <- dim(comp.list)[1]
            var.corrections <- matrix(0, 0, 3)
            for (indx.5 in n_eta:1) {
              ptm.cor <- proc.time()[3]
              guide1 <- unique(which(temp.comp == indx.5, arr.ind = TRUE)[, 1])
              guide2 <- temp.comp[guide1, , drop = FALSE]
              if (length(guide1) > 0) {
                dsig.dc.indx5 <- t_R_Z %*% (R_Z * Svar[, indx.5] * temp.trc.C)
                trc.y1[indx.5] <- sum(diag(var.eta %*% dsig.dc.indx5))
                res.temp <- cbind(guide2, mapply(Trace.calc2, comp.k = guide2[, 1], comp.l = guide2[, 2], MoreArgs = list(dsig.dc.indx5, indx.5 = indx.5)))
                temp.comp <- temp.comp[-(guide1), , drop = FALSE]
                var.corrections <- rbind(var.corrections, res.temp)
              }
              # cat(1-dim(temp.comp)[1]/length.comp,'%,',indx.5,',',proc.time()[3]-ptm.cor,'\n')
            }
            rm(indx.5)
            trc.y2 <- sparseMatrix(i = var.corrections[, 1], j = var.corrections[, 2], x = var.corrections[, 3], dims = c(n_eta, n_eta))
            trc.y2 <- trc.y2 + t(trc.y2) - diag(diag(trc.y2))
            rm(Svar, dsig.dc.indx5)
        }
    }
    eta.hat <- as.vector(eta + 0.5 * trc.y1)
    flush.console()
    ptm.rbet <- proc.time()[3]
    cat("starting update.rbetas", "\n")
    rbetasn <- if (first.order || !L1.conv)
        update.rbetas.first.order(eta, rbetas, R_X, R_Y, R_Z, n_eta) else
        update.rbetas(eta, var.eta, rbetas, R_X, R_Y, R_Z, n_eta)
    cat("finished update.rbetas", proc.time()[3] - ptm.rbet, "\n")
    rm(eta)
    var.eta <- var.eta + 0.5 * trc.y2
    rm(trc.y2)
    var.eta.hat <- var.eta
    eblup <- as.matrix(cbind(eta.hat, sqrt(diag(var.eta.hat))))
    eblup <- round(eblup, 4)
    colnames(eblup) <- c("eblup", "std. error")
    rownames(eblup) <- teams
    rm(var.eta)
    # check convergence of Fully exponential model
    if ((L1.conv == TRUE) & (it > L1.conv.it)) {
        check.parm1 <- parameter.change(thets1, thets2) < control$tol2
        check.parm2 <- TRUE
        if (check.parm1 & check.parm2 & FE.count > 2) {
            L2.conv <- TRUE
            if (control$verbose) {
              cat("\nFully Exponential Model has converged!\n")
              cat("\n\niter:", it, "\n")
              cat("log-likelihood:", lgLik[it], "\n")
              cat("max % change in parm.", 100 * round(max(abs((thets2 - thets1)/thets1) * as.numeric(abs(thets1) > 1e-05)), 5), "%\n")
              cat("rbetas:", round(rbetas, 4), "\n")
              cat("gamma:", reduce.G(G), "\n")
            }
            break
        }
    }
    # M-step The following steps update the G matrix
    temp_mat <- var.eta.hat + tcrossprod(eta.hat, eta.hat)
    Gn <- Diagonal(n_eta) * mean(diag(temp_mat))
    rbetas <- rbetasn
    rbetas[colnames(R_X) == "LocationNeutral Site"] <- 0
    G <- Gn
    rm(Gn)
    it.time <- (proc.time() - ptm)[3]
    time.mat[it, ] <- c(it.time)
    cat("Iteration", it, "took", it.time, "\n")
    eblup <- cbind(eta.hat, sqrt(diag(var.eta.hat)))
    colnames(eblup) <- c("eblup", "std. error")
    rownames(eblup) <- teams
    eblup[order(as.numeric(rownames(eblup))), ]
}  #end EM
converged <- if (first.order) L1.conv else L2.conv
if (!converged) {
    # Do not pair a final unassessed M step with moments from its preceding E step.
    G <- last.e.params$G
    rbetas <- last.e.params$rbetas
    warning("EM iteration limit reached; returned values are not certified converged.")
}
res <- list(beta = rbetas, variance = as.numeric(G[1, 1]), eblup = eblup,
            converged = converged, iterations = it, seed = seed,
            approximation = sim.method, rating.distribution = rating.distribution)
print(res)


==> anc/poisson_binary_model.R <==
# Revised arXiv supplement, 22 October 2026. See README for changes and limits.
#Andrew T. Karl, Yan Yang, Sharon Lohr Computation of Maximum Likelihood Estimates 
#for Multiresponse Generalized Linear Mixed Models with Non-nested, 
#Correlated Random Effects Computational Statistics & Data Analysis 
#This code fits the Poisson-binary model presented in the paper.
#Source code for the R package JM by Dimitris Rizopoulos was referenced while writing this program.
# Purpose: fit joint Poisson scores and probit home-win indicators.
# Dependencies: R, Matrix, numDeriv. Run from the directory containing the CSV,
# or set options(csda.data.file = "/path/to/college_football_example.csv").
# Input columns: home, away, home.score, away.score, neutral.site (0/1).
# Output: printed list `res`, EBLUP matrix `eblup`, parameter/iteration traces in
# memory; no output files are written. There is no random sampling in this fit.
# Controls: csda.first.order (FALSE), csda.game.effect (FALSE), csda.em.maxit
# (1000), csda.nr.maxit (100), csda.verbose (TRUE). These are illustrative
# routines, not a replacement for checking model fit and convergence.
# first need to load data
# iter.EM - maximum number of EM iterations; tol1 - convergence criterion for the first-order Laplace approximation.
#tol1 refers to the maximum relative change in parameters between iterations The first order Laplace approximation runs 
#until tol1 signals, at which point the fully exponential corrections for eta begin 
#tolFE - The algorithm runs with the fully exponential corrections only to eta until tolFE signals (maximum relative change in parameters). 
#After this, the fully exponential corrections for both eta and var.eta are calculated 
#tol2 - The fully exponential iterations run until tol2 signals (maximum relative change in model parameters)
#verbose - controls output first.order - if true, only first order Laplace approximations are used. 
#game.effect - if true, scores from the same game in the Poisson model are nested in an additional effect at the game level. 
#This adds an additional random effect for each game in the data set.
#
#This program calculates different mean effects for home, away, and neutral site games.
#The fixed effect calculated by the binary model is the home field advantage.


# The archived CSV starts with an arXiv packaging directive. Skip only that
# exact first line; ordinary CSV files are read from their first line.
read.csda.csv <- function(file) {
    first.line <- readLines(file, n = 1L, warn = FALSE)
    read.csv(file = file, skip = as.integer(identical(first.line, "%auto-ignore")))
}
Z_mat <- read.csda.csv(getOption("csda.data.file", "college_football_example.csv"))

first.order <- isTRUE(getOption("csda.first.order", FALSE))
control <- list(iter.EM = as.integer(getOption("csda.em.maxit", 1000L)), tol1 = 0.003, tolFE = 0.001, 
    tol2 = 0.0009, verbose = isTRUE(getOption("csda.verbose", TRUE)))
stopifnot(length(control$iter.EM) == 1L, !is.na(control$iter.EM), control$iter.EM >= 1L)
Z_mat$Score.For <- Z_mat$home.score
Z_mat$Score.Against <- Z_mat$away.score
Z_mat$home_win <- as.numeric(Z_mat$Score.For > Z_mat$Score.Against)
Z_mat$home <- as.character(Z_mat$home)
Z_mat$away <- as.character(Z_mat$away)
teams <- sort(unique(c(Z_mat$home, Z_mat$away)))
nteams <- length(teams)
game.effect <- isTRUE(getOption("csda.game.effect", FALSE))
j_fixed_effects <- formula(~Location + 0)
# The binary home-field coefficient multiplies 1 for a home game and 0 at a neutral site.
library(Matrix)
library(numDeriv)

# Newton solves the positive log-likelihood score. Its Jacobian is negative
# definite near a maximum, so the squared Newton decrement is -S' H^{-1} S.
# Fail explicitly on non-finite values, unsuitable curvature, or the iteration
# cap; these checks do not constitute a global convergence guarantee.
newton.fixed <- function(start, score, tol = 1e-8,
                         maxit = getOption("csda.nr.maxit", 100L)) {
    beta <- as.numeric(start)
    if (!length(beta)) return(beta)
    if (length(maxit) != 1L || !is.finite(maxit) || maxit < 1 || maxit != as.integer(maxit))
        stop("csda.nr.maxit must be a positive integer.")
    for (nr.iter in seq_len(as.integer(maxit))) {
        value <- as.numeric(score(beta))
        H <- as.matrix(numDeriv::jacobian(score, beta, method = "Richardson"))
        if (length(value) != length(beta) || any(!is.finite(value)) || any(!is.finite(H)))
            stop("Non-finite or incompatible fixed-effect score/Hessian.")
        if (inherits(try(chol(-(H + t(H))/2), silent = TRUE), "try-error"))
            stop("Fixed-effect score Jacobian is not negative definite; check the model/start.")
        step <- as.numeric(solve(H, value))
        decrement <- -sum(value * step)
        if (!is.finite(decrement) || decrement < -1e-10)
            stop("Invalid fixed-effect Newton decrement.")
        if (decrement < tol) return(beta)
        beta <- beta - step
        if (any(!is.finite(beta))) stop("Non-finite fixed-effect Newton iterate.")
    }
    stop("Fixed-effect Newton iteration limit reached; no converged update returned.")
}

# Use absolute changes near zero and relative changes elsewhere. Subsetting
# before division avoids the historical 0/0 * 0 convergence failure.
parameter.change <- function(previous, current, small = 1e-5) {
    if (length(previous) != length(current) || !length(previous) ||
        any(!is.finite(c(previous, current)))) return(Inf)
    delta <- abs(current - previous)
    near.zero <- abs(previous) <= small
    max(c(0, delta[near.zero], delta[!near.zero]/abs(previous[!near.zero])))
}
# ------------------ Gradient of negative complete-data log-likelihood (L in the paper)
gr.eta <- function(eta, J_X, J_Y, J_Z, jbetas, G.inv, n_eta, 
    R_Z, R_Y, R_X, rbetas) {
    gr.j <- as.vector(as.vector(jder1(J_X %*% jbetas + J_Z %*% 
        eta, J_Y)) %*% J_Z)
    gr.r <- colSums(R_Z * as.vector((-1)^(1 - R_Y) * rder1((-1)^(1 - 
        R_Y) * (R_X %*% rbetas + R_Z %*% eta))))
    gr.p.eta <- -G.inv %*% eta
    -as.vector(gr.j + gr.r + gr.p.eta)
}
# -------------------- Hessian of negative complete-data log-likelihood (Sigma in the paper)
H.eta <- function(eta, jbetas, J_X, J_Y, J_Z, G.inv, n_eta, R_Y, 
    R_X, R_Z, rbetas) {
    h.eta <- G.inv
    temp <- -jder2(J_X %*% jbetas + J_Z %*% eta)
    h.j <- Matrix(crossprod(J_Z, temp * J_Z))
    temp.r <- -rder2((-1)^(1 - R_Y) * (R_X %*% rbetas + R_Z %*% 
        eta))
    h.r <- Matrix(crossprod(R_Z, temp.r * R_Z))
    Matrix(h.eta + h.j + h.r)
}
# ---------------------------------------------------
# lgamma handles 0! and 1! correctly; the old hand loop did not.
log.factorial <- function(x) lgamma(x + 1)
log.factorial.v <- Vectorize(log.factorial, "x")
# --------------------------------------------------- 
#ltriangle: extract lower triangle and rebuild from elements note ltriangle(ltriangle(x))=x
ltriangle <- function(x) {
    if (!is.null(dim(x)[2])) {
        resA <- as.vector(x[lower.tri(x, diag = TRUE)])
        resA
    } else {
        nx <- length(x)
        d <- 0.5 * (-1 + sqrt(1 + 8 * nx))
        resB <- Diagonal(d)
        resB[lower.tri(resB, diag = TRUE)] <- x
        if (nx > 1) {
            resB <- resB + t(resB) - diag(diag(resB))
        }
        resB
    }
}
# -------------- These functions are derivatives from Appendix A
jder0 <- function(q, J_Y) {
    q <- as.vector(q)
    -log.factorial.v(J_Y) + J_Y * q - exp(q)
}
jder1 <- function(q, J_Y) {
    q <- as.vector(q)
    J_Y - exp(q)
}
jder2 <- function(q) {
    q <- as.vector(q)
    -exp(q)
}
jder3 <- function(q) {
    q <- as.vector(q)
    -exp(q)
}
jder4 <- function(q) {
    q <- as.vector(q)
    -exp(q)
}
# These functions are derivatives from the binary (probit) model
# First fully exponential shift of the posterior mean, evaluated using ONLY
# the preceding E-step parameters. In a joint model, design/third combine both
# response families. This shift stays fixed throughout the M-step Newton solve.
fe.mean.shift <- function(covariance, design, third) {
    projected <- as.matrix(design %*% covariance)
    variance <- rowSums(projected * as.matrix(design))
    as.numeric(covariance %*% crossprod(design, third * variance))/2
}

# Stable log-Phi derivatives. The continued-fraction negative-tail evaluation
# follows the maintained mvglmmRank 1.2-7 numerical helper, avoiding cancellation
# in the third and fourth derivatives as well as small-probability clipping.
probit.derivative <- function(q, order = 1L) {
  q <- as.numeric(q)
  r <- exp(dnorm(q, log = TRUE) - pnorm(q, log.p = TRUE))
  ans <- switch(order, r, -r * (q + r),
                r * ((q + r) * (q + 2 * r) - 1),
                -r * (q^3 + 7 * q^2 * r + 12 * q * r^2 +
                        6 * r^3 - 3 * q - 4 * r))
  # Differentiate Laplace's continued fraction for the inverse Mills ratio
  # in the far negative tail; this avoids cancellation of large polynomials.
  tail <- which(q < -8)
  if (length(tail)) {
    x <- -q[tail]
    a <- matrix(0, length(x), 4)
    for (k in 60:1) {
      d <- a
      d[, 1] <- d[, 1] + x
      d[, 2] <- d[, 2] - 1
      b <- matrix(0, length(x), 4)
      b[, 1] <- 1 / d[, 1]
      for (j in 2:4) {
        for (i in 2:j) b[, j] <- b[, j] - d[, i] * b[, j - i + 1]
        b[, j] <- b[, j] / d[, 1]
      }
      a <- k * b
    }
    a[, 1] <- a[, 1] + x
    a[, 2] <- a[, 2] - 1
    ans[tail] <- a[, order] * factorial(order - 1)
  }
  ans
}
rder0 <- function(q) pnorm(as.numeric(q), log.p = TRUE)
rder1 <- function(q) probit.derivative(q, 1L)
rder2 <- function(q) probit.derivative(q, 2L)
rder3 <- function(q) probit.derivative(q, 3L)
rder4 <- function(q) probit.derivative(q, 4L)
if (!game.effect) reduce.G <- function(G) ltriangle(as.matrix(G[1:3, 
    1:3]))
if (game.effect) reduce.G <- function(G) c(ltriangle(as.matrix(G[1:3, 
    1:3])), G[n_eta, n_eta])
# ------------------- finds the values of the random effects that maximize the EM-complete data likelihood. 
#These are the EBLUPS (must be corrected if non-normal data used)
update.eta <- function(eta, J_X, J_Y, J_Z, jbetas, G, nyear, 
    n_eta, cons.logLik, R_Z, R_Y, R_X, rbetas) {
    G.chol <- chol(G)
    # For G, chol2inv is faster than solve
    G.inv <- chol2inv(G.chol)
    eta <- as.vector(eta)
    H <- H.eta(eta = eta, jbetas = jbetas, J_X = J_X, J_Y = J_Y, 
        J_Z = J_Z, G.inv = G.inv, n_eta = n_eta, R_Y = R_Y, R_X = R_X, 
        R_Z = R_Z, rbetas = rbetas)
    # For H, solve is much faster than chol2inv
    var.eta <- as.matrix(solve(H))
    product <- matrix(rep(1, n_eta), n_eta, 1)
    gr <- rep(1, n_eta)
    mode.iter <- 0L
    while (as.numeric(gr %*% product) > 1e-08) {
        mode.iter <- mode.iter + 1L
        if (mode.iter > getOption("csda.nr.maxit", 100L))
            stop("Random-effect mode Newton iteration limit reached.")
        gr <- gr.eta(eta = eta, J_X = J_X, J_Y = J_Y, J_Z = J_Z, 
            jbetas = jbetas, G.inv = G.inv, n_eta = n_eta, R_Z = R_Z, 
            R_Y = R_Y, R_X = R_X, rbetas = rbetas)
        product <- var.eta %*% gr
        if (any(!is.finite(c(gr, product)))) stop("Non-finite random-effect Newton step.")
        eta <- eta - product
        H <- H.eta(eta = eta, jbetas = jbetas, J_X = J_X, J_Y = J_Y, 
            J_Z = J_Z, G.inv = G.inv, n_eta = n_eta, R_Y = R_Y, 
            R_X = R_X, R_Z = R_Z, rbetas = rbetas)
        var.eta <- as.matrix(solve(H))
    }
    rm(product, gr)
    chol.H <- chol(H)
    log.p.eta <- -(length(eta)/2) * log(2 * pi) - sum(log(diag(G.chol))) - 
        0.5 * crossprod(eta, G.inv) %*% eta
    log.p.j <- sum(jder0(J_X %*% jbetas + J_Z %*% eta, J_Y))
    log.p.r <- sum(pnorm(as.vector((-1)^(1 - R_Y) * (R_X %*% 
        rbetas + R_Z %*% eta)), log.p = TRUE))
    res <- var.eta
    attr(res, "likelihood") <- as.vector(cons.logLik + log.p.eta + 
        log.p.j + log.p.r - 0.5 * (2 * sum(log(diag(chol.H)))))
    attr(res, "eta") <- eta
    res
}
# ----------------- M-step update for fixed effects update jbetas requires var.eta, not var.eta.hat
Sc.jbetas.f <- function(eta, jbetas, J_X, J_Y, J_Z, n_eta, skew, variance) {
    q <- J_X %*% jbetas + J_Z %*% eta
    as.numeric(crossprod(J_X, jder1(q, J_Y) + jder2(q) * skew +
                         0.5 * jder3(q) * variance))
}
Sc.jbetas.f.first.order <- function(eta, jbetas, J_X, J_Y, J_Z) {
    E.jbetas <- jder1(J_X %*% jbetas + J_Z %*% eta, J_Y)
    score.jbetas <- as.vector(t(J_X) %*% E.jbetas)
    score.jbetas
}
update.jbetas <- function(eta, var.eta, jbetas, J_X, J_Y, J_Z, n_eta, mean.shift) {
    variance <- rowSums(as.matrix(J_Z %*% var.eta) * as.matrix(J_Z))
    skew <- as.numeric(J_Z %*% mean.shift)
    newton.fixed(jbetas, function(beta) Sc.jbetas.f(eta, beta, J_X, J_Y, J_Z,
                                                  n_eta, skew, variance))
}
update.jbetas.first.order <- function(eta, jbetas, J_X, J_Y, J_Z, n_eta) {
    newton.fixed(jbetas, function(beta) Sc.jbetas.f.first.order(eta = eta, jbetas = beta, J_X = J_X, J_Y = J_Y, J_Z = J_Z))
}
# ----------------- M-step update for fixed effects in binary model
Sc.rbetas.f <- function(eta, rbetas, R_X, R_Y, R_Z, n_eta, skew, variance) {
    sign <- (-1)^(1 - R_Y)
    q <- sign * (R_X %*% rbetas + R_Z %*% eta)
    as.numeric(crossprod(R_X, sign * rder1(q) + rder2(q) * skew +
                         0.5 * sign * rder3(q) * variance))
}
Sc.rbetas.f.first.order <- function(eta, rbetas, R_X, R_Y, R_Z) {
    E.rbetas <- ((-1)^(1 - R_Y) * rder1((-1)^(1 - R_Y) * (R_X %*% 
        rbetas + R_Z %*% eta)))
    score.rbetas <- as.vector(t(R_X) %*% E.rbetas)
    score.rbetas
}
update.rbetas <- function(eta, var.eta, rbetas, R_X, R_Y, R_Z, n_eta, mean.shift) {
    variance <- rowSums(as.matrix(R_Z %*% var.eta) * as.matrix(R_Z))
    skew <- as.numeric(R_Z %*% mean.shift)
    newton.fixed(rbetas, function(beta) Sc.rbetas.f(eta, beta, R_X, R_Y, R_Z,
                                                  n_eta, skew, variance))
}
update.rbetas.first.order <- function(eta, rbetas, R_X, R_Y, R_Z, n_eta) {
    newton.fixed(rbetas, function(beta) Sc.rbetas.f.first.order(eta = eta, rbetas = beta, R_X = R_X, R_Y = R_Y, R_Z = R_Z))
}
# Trace.calc2 is used for fully exponential corrections to the conditional variance of the random effects
Trace.calc2 <- function(comp.k, comp.l, dsig.dc.indx5, indx.5) {
    if (comp.k != comp.l) {
        if (comp.k != indx.5) 
            comp2 <- comp.k
        if (comp.l != indx.5) 
            comp2 <- comp.l
        q <- var.eta %*% (dsig.dc.indx5 %*% var.eta[, comp2])
        d2.sig <- t_J_Z %*% (J_Z * (as.vector(J_Z %*% q) * temp.trc.C + 
            Svar[, indx.5] * Svar[, comp2] * temp.trc.D)) + t_R_Z %*% 
            (R_Z * (as.vector(R_Z %*% q) * R_temp.trc.C + R_Svar[, 
                indx.5] * R_Svar[, comp2] * R_temp.trc.D))
        # Both response blocks contribute to this derivative, including off-diagonal pairs.
        dsig.dc.comp2 <- t_J_Z %*% (J_Z * Svar[, comp2] * temp.trc.C) +
            t_R_Z %*% (R_Z * R_Svar[, comp2] * R_temp.trc.C)
        res <- sum(diag(var.eta %*% d2.sig)) + sum((t(dsig.dc.indx5) %*% 
            var.eta) * (var.eta %*% dsig.dc.comp2))
    } else {
        q <- var.eta %*% (dsig.dc.indx5 %*% var.eta[, indx.5])
        d2.sig <- t_J_Z %*% (J_Z * (as.vector(J_Z %*% q) * temp.trc.C + 
            Svar[, indx.5] * Svar[, indx.5] * temp.trc.D)) + 
            t_R_Z %*% (R_Z * (as.vector(R_Z %*% q) * R_temp.trc.C + 
                R_Svar[, indx.5] * R_Svar[, indx.5] * R_temp.trc.D))
        res <- sum(diag(var.eta %*% d2.sig)) + sum((t(dsig.dc.indx5) %*% 
            var.eta) * (var.eta %*% dsig.dc.indx5))
    }
    res
}
# ------------------------------- Data format
J_Y <- c(t(cbind(Z_mat$Score.For, Z_mat$Score.Against)))
# number of measured scores
R_mat <- Z_mat
Nj <- length(Z_mat$home_win)
Nr <- length(R_mat$home_win)
R_RE_mat <- Matrix(0, Nr, length(teams))
colnames(R_RE_mat) <- teams
for (i in 1:length(teams)) {
    R_RE_mat[R_mat$home == teams[i], i] <- rep(1, length(R_RE_mat[R_mat$home == 
        teams[i], i]))
    R_RE_mat[R_mat$away == teams[i], i] <- rep(-1, length(R_RE_mat[R_mat$away == 
        teams[i], i]))
}
# A neutral game has zero fixed home advantage, rather than an estimated dummy
# coefficient that is discarded after optimization. This matches mvglmmRank.
if (anyNA(R_mat$neutral.site) || any(!R_mat$neutral.site %in% c(0, 1)))
    stop("neutral.site must contain only 0 (home/away) or 1 (neutral).")
R_X_mat <- Matrix(1 - R_mat$neutral.site, ncol = 1)
colnames(R_X_mat) <- "LocationHome"
if (rankMatrix(R_X_mat)[1] != dim(R_X_mat)[2]) {
    stop("Binary fixed-effects design matrix is not full rank.")
}
n_rbeta <- dim(R_X_mat)[2]
R_X <- Matrix(R_X_mat)
R_Y <- as.vector(R_mat$home_win)
J_RE_mat <- Matrix(0, 2 * Nj, 2 * nteams)
colnames(J_RE_mat) <- rep(teams, each = 2)
# offense then defense
joffense <- c(t(cbind(Z_mat$home, Z_mat$away)))
jdefense <- c(t(cbind(Z_mat$away, Z_mat$home)))
J_mat <- cbind(as.numeric(J_Y), joffense, jdefense)
J_mat <- as.data.frame(J_mat)
templ <- rep(Z_mat$neutral.site, each = 2)
templ2 <- rep("Neutral Site", length(templ))
for (i in 1:(2 * Nj)) {
    if (templ[i] == 0 & i%%2 == 1) 
        templ2[i] <- "Home"
    if (templ[i] == 0 & i%%2 == 0) 
        templ2[i] <- "Away"
}
J_mat <- cbind(J_mat, templ2)
colnames(J_mat) <- c("J_Y", "offense", "defense", "Location")
J_mat <- as.data.frame(J_mat)
J_mat$J_Y <- as.numeric(J_Y)
J_mat$game <- as.factor(rep(1:Nj, each = 2))
jreo <- sparse.model.matrix(as.formula(~offense + 0), data = J_mat)
jred <- -1 * sparse.model.matrix(as.formula(~defense + 0), data = J_mat)
J_RE_mat[, seq(1, 2 * nteams, by = 2)] <- jreo
J_RE_mat[, seq(2, 2 * nteams, by = 2)] <- jred
J_X_mat <- sparse.model.matrix(j_fixed_effects, J_mat, drop.unused.levels = TRUE)
if (!game.effect) n_eta <- 3 * nteams
if (game.effect) n_eta <- 3 * nteams + Nj
n_jbeta <- dim(J_X_mat)[2]
new_jz <- Matrix(0, 2 * Nr, 3 * nteams)
new_rz <- Matrix(0, Nr, 3 * nteams)
j.indicator <- rep(c(1, 1, 0), length(teams))
if (!game.effect) j_i <- j.indicator * (1:n_eta)
if (game.effect) j_i <- j.indicator * (1:(3 * nteams))
j_i <- j_i[j_i != 0]
eta.label <- character(n_eta)
new_jz[, j_i] <- J_RE_mat
eta.label[j_i] <- teams
if (!game.effect) r_i <- (1 - j.indicator) * (1:n_eta)
if (game.effect) r_i <- (1 - j.indicator) * (1:(3 * nteams))
r_i <- r_i[r_i != 0]
new_rz[, r_i] <- R_RE_mat
# The results are loaded into the design matrices R_Z and J_Z below.
FE.count <- 0
J_X <- Matrix(J_X_mat)
J_Z <- Matrix(new_jz)
if (game.effect) J_Z <- cbind(J_Z, sparse.model.matrix(as.formula(~game + 
    0), data = J_mat))
t_J_Z <- t(J_Z)
cross_J_Z <- crossprod(J_Z)
R_Z <- Matrix(new_rz)
if (game.effect) R_Z <- cbind(R_Z, Matrix(0, nrow(R_Z), length(unique(J_mat$game))))
t_R_Z <- t(R_Z)
cross_R_Z <- crossprod(R_Z)
# initialize parameters
eta.hat <- trc.y1 <- numeric(n_eta)
var.eta.hat <- Matrix(0, n_eta, n_eta)
G <- Diagonal(n_eta)
cons.logLik <- 0.5 * n_eta * log(2 * pi)
L1.conv <- FALSE
L2.conv <- FALSE
L1.conv.it <- 0
jbetas <- log(as.vector(solve(crossprod(J_X)) %*% t(J_X) %*% 
    J_Y))
rbetas <- rep(0, ncol(R_X_mat))
iter <- control$iter.EM
j.mat <- Matrix(0, iter, n_jbeta)
r.mat <- Matrix(0, iter, n_rbeta)
time.mat <- Matrix(0, iter, 1)
if (!game.effect) G.mat <- Matrix(0, iter, 6)
if (game.effect) G.mat <- Matrix(0, iter, 7)
lgLik <- numeric(iter)
# Begin EM algorithm
for (it in 1:iter) {
    # Keep the parameter values associated with this iteration's E-step moments.
    last.e.params <- list(G = G, rbetas = rbetas, jbetas = jbetas)
    ptm <- proc.time()
    rm(var.eta.hat)
    new.eta <- update.eta(eta = eta.hat, J_X = J_X, J_Y = J_Y, 
        J_Z = J_Z, jbetas = jbetas, G = G, n_eta = n_eta, cons.logLik = cons.logLik, 
        R_Z = R_Z, R_Y = R_Y, R_X = R_X, rbetas = rbetas)
    # save parameter values in a matrix
    j.mat[it, ] <- c(jbetas)
    r.mat[it, ] <- c(rbetas)
    lgLik[it] <- attr(new.eta, "likelihood")
    trc.y1 <- numeric(n_eta)
    trc.y2 <- Matrix(0, n_eta, n_eta)
    G.mat[it, ] <- reduce.G(G)
    eta <- as.vector(attr(new.eta, "eta"))
    var.eta <- new.eta
    rm(new.eta)
    thets1 <- c(r.mat[it - 1, ], j.mat[it - 1, ], G.mat[it - 
        1, ])
    thets2 <- c(r.mat[it, ], j.mat[it, ], G.mat[it, ])
    # print results if verbose
    if ((control$verbose) & (it > 1)) {
        cat("\n\niter:", it, "\n")
        cat("log-likelihood:", lgLik[it], "\n")
        cat("max % change in parm.", 100 * max(round(abs((thets2 - 
            thets1)/thets1 * as.numeric(abs(thets1) > 1e-05)), 
            8)), "%\n")
        cat("p.mean:", round(jbetas, 4), "\n")
        cat("b.mean:", round(rbetas, 4), "\n")
        cat("G:", reduce.G(G), "\n")
    }
    # check for convergence of first order Laplace approximation
    if ((it > 10) & (L1.conv == FALSE)) {
        check.parm1 <- parameter.change(thets1, thets2) < control$tol1
        check.parm2 <- TRUE
        if (check.parm1 & check.parm2) {
            L1.conv <- TRUE
            L1.conv.it <- it
            eblup.L1 <- round(cbind(eta, sqrt(diag(var.eta))), 
                4)
            if (control$verbose) {
                cat("\n First order Laplace has converged \n")
                cat("log-likelihood:", lgLik[it], "\n")
                cat("max % change in parm.", 100 * round(max(abs(thets2 - 
                  thets1)/abs(thets1) * as.numeric(abs(thets1) > 
                  1e-05)), 5), "%\n")
                cat("p.mean:", round(jbetas, 4), "\n")
                cat("b.mean:", round(rbetas, 4), "\n")
                cat("G:", reduce.G(G), "\n")
            }
            if (first.order) {
                eblup <- as.matrix(eblup.L1)
                colnames(eblup) <- c("eblup", "std. error")
                rownames(eblup) <- if (!game.effect) rep(teams, each = 3) else c(rep(teams, each = 3), seq_len(Nj))
                break
            }
        }
    }
    # E-step Fully exponential corrections, calculated after 1st order Laplace approximation converges
    if (L1.conv == TRUE) {
        Svar <- as.matrix(J_Z %*% var.eta)
        R_Svar <- as.matrix(R_Z %*% var.eta)
        temp.trc.D <- as.vector(jder4((J_X %*% jbetas + J_Z %*% 
            eta)))
        temp.trc.C <- jder3(J_X %*% jbetas + J_Z %*% eta)
        R_temp.trc.D <- as.vector(rder4((-1)^(1 - R_Y) * (R_X %*% 
            rbetas + R_Z %*% eta)))
        R_temp.trc.C <- (-1)^(1 - R_Y) * rder3((-1)^(1 - R_Y) * 
            (R_X %*% rbetas + R_Z %*% eta))
        trc.y1 <- rep(0, n_eta)
        check.parmFE1 <- parameter.change(thets1, thets2, small = 1e-4) < control$tolFE
        check.parmFE2 <- TRUE
        # calculate corrections to var.eta.hat after only calculating corrections to eta.hat for a while
        # compute the trace corrections for var.eta sorry about the uninformative variable names here
        temp.comp <- comp.list
        length.comp <- dim(comp.list)[1]
        var.corrections <- matrix(0, 0, 3)
        for (indx.5 in n_eta:1) {
            ptm.cor <- proc.time()[3]
            guide1 <- unique(which(temp.comp == indx.5, arr.ind = TRUE)[, 
                1])
            guide2 <- temp.comp[guide1, , drop = FALSE]
            if (length(guide1) > 0) {
                if (indx.5 == n_eta) 
                  cat("Calculating FE corrections for random effects vector...\n")
                dsig.dc.indx5 <- t_J_Z %*% (J_Z * Svar[, indx.5] * 
                  temp.trc.C) + t_R_Z %*% (R_Z * R_Svar[, indx.5] * 
                  R_temp.trc.C)
                trc.y1[indx.5] <- sum(diag(var.eta %*% dsig.dc.indx5))
                if (check.parmFE1 & check.parmFE2 & control$tol2 <= 
                  control$tolFE | FE.count > 0) {
                  if (indx.5 == n_eta) 
                    cat("Calculating FE corrections for random effects covariance matrix...\n")
                  FE.count <- FE.count + 1
                  res.temp <- cbind(guide2, mapply(Trace.calc2, 
                    comp.k = guide2[, 1], comp.l = guide2[, 2], 
                    MoreArgs = list(dsig.dc.indx5, indx.5 = indx.5)))
                  temp.comp <- temp.comp[-(guide1), , drop = FALSE]
                  var.corrections <- rbind(var.corrections, res.temp)
                }
            }
            # cat(1-dim(temp.comp)[1]/length.comp,'%,',indx.5,',',proc.time()[3]-ptm.cor,'\n')
        }
        rm(indx.5)
        if (check.parmFE1 & check.parmFE2 & control$tol2 <= control$tolFE | 
            FE.count > 0) {
            trc.y2 <- sparseMatrix(i = var.corrections[, 1], 
                j = var.corrections[, 2], x = var.corrections[, 
                  3], dims = c(n_eta, n_eta))
            trc.y2 <- trc.y2 + t(trc.y2) - diag(diag(trc.y2))
        }
        rm(Svar, dsig.dc.indx5)
    }
    eta.hat <- as.vector(eta + 0.5 * trc.y1)
    flush.console()
    ptm.rbet <- proc.time()[3]
    if (first.order == FALSE & L1.conv == TRUE) {
        # Freeze the joint posterior skew before trying either new fixed effect.
        mean.shift <- fe.mean.shift(var.eta, rbind(J_Z, R_Z),
            c(jder3(J_X %*% jbetas + J_Z %*% eta),
              (-1)^(1 - R_Y) * rder3((-1)^(1 - R_Y) * (R_X %*% rbetas + R_Z %*% eta))))
        jbetasn <- update.jbetas(eta = eta, var.eta = var.eta, 
            jbetas = jbetas, J_X = J_X, J_Y = J_Y, J_Z = J_Z, 
            n_eta = n_eta, mean.shift = mean.shift)
        rbetasn <- update.rbetas(eta = eta, var.eta = var.eta, 
            rbetas = rbetas, R_X = R_X, R_Y = R_Y, R_Z = R_Z, 
            n_eta = n_eta, mean.shift = mean.shift)
    } else {
        jbetasn <- update.jbetas.first.order(eta = eta, jbetas = jbetas, 
            J_X = J_X, J_Y = J_Y, J_Z = J_Z, n_eta = n_eta)
        rbetasn <- update.rbetas.first.order(eta = eta, rbetas = rbetas, 
            R_X = R_X, R_Y = R_Y, R_Z = R_Z, n_eta = n_eta)
    }
    rm(eta)
    var.eta <- var.eta + 0.5 * trc.y2
    rm(trc.y2)
    var.eta.hat <- var.eta
    eblup <- as.matrix(cbind(eta.hat, sqrt(diag(var.eta.hat))))
    colnames(eblup) <- c("eblup", "std. error")
    if (!game.effect) 
        rownames(eblup) <- c(rep(teams, each = 3))
    if (game.effect) 
        rownames(eblup) <- c(rep(teams, each = 3), 1:Nj)
    rm(var.eta)
    if (first.order == TRUE & L1.conv == TRUE) {
        if (control$verbose) {
            cat("\nFirst-order Model has converged!\n")
            cat("\n\niter:", it, "\n")
            cat("log-likelihood:", lgLik[it], "\n")
            cat("max % change in parm.", 100 * round(max(abs((thets2 - 
                thets1)/thets1) * as.numeric(abs(thets1) > 1e-05)), 
                5), "%\n")
            cat("p.mean:", round(jbetas, 4), "\n")
            cat("r.mean:", round(rbetas, 4), "\n")
            cat("G:", reduce.G(G), "\n")
        }
        break
    }
    # check convergence of Fully exponential model
    if ((L1.conv == TRUE) & (it > L1.conv.it)) {
        check.parm1 <- parameter.change(thets1, thets2) < min(control$tol2, control$tolFE)
        check.parm2 <- TRUE
        if (check.parm1 & check.parm2 & FE.count > 0) {
            L2.conv <- TRUE
            if (control$verbose) {
                cat("\nFully Exponential Model has converged!\n")
                cat("\n\niter:", it, "\n")
                cat("log-likelihood:", lgLik[it], "\n")
                cat("max % change in parm.", 100 * round(max(abs((thets2 - 
                  thets1)/thets1) * as.numeric(abs(thets1) > 
                  1e-05)), 5), "%\n")
                cat("p.mean", round(jbetas, 4), "\n")
                cat("r.mean:", round(rbetas, 4), "\n")
                cat("G:", reduce.G(G), "\n")
            }
            break
        }
    }
    # M-step The following steps update the G matrix
    temp_mat <- var.eta.hat + tcrossprod(eta.hat, eta.hat)
    if (!game.effect) {
        gt1 <- gt2 <- matrix(0, 3, 3)
        for (i in 1:nteams) {
            gt1 <- gt1 + temp_mat[(3 * (i - 1) + 1):(3 * i), 
                (3 * (i - 1) + 1):(3 * i)]
        }
        gt1 <- gt1/nteams
        Gn <- suppressMessages(kronecker(Diagonal(nteams), symmpart(gt1)))
    } else {
        gt1 <- gt2 <- matrix(0, 3, 3)
        for (i in 1:nteams) {
            gt1 <- gt1 + temp_mat[(3 * (i - 1) + 1):(3 * i), 
                (3 * (i - 1) + 1):(3 * i)]
        }
        gt1 <- gt1/nteams
        Gn <- suppressMessages(kronecker(Diagonal(nteams), symmpart(gt1)))
        Gn <- bdiag(Gn, Diagonal(Nj) * mean(diag(temp_mat)[(3 * 
            nteams + 1):n_eta]))
    }
    jbetas <- jbetasn
    rbetas <- rbetasn
    names(jbetas) <- colnames(J_X)
    G <- Gn
    if (it == 4) {
        comp.list <- which(abs(G) > 1e-10, arr.ind = TRUE)
        comp.list <- comp.list[comp.list[, 1] <= comp.list[, 
            2], ]
        comp.list <- unique(comp.list)
    }
    rm(Gn)
    it.time <- (proc.time() - ptm)[3]
    time.mat[it, ] <- c(it.time)
    cat("Iteration", it, "took", it.time, "\n")
    eblup <- cbind(eta.hat, sqrt(diag(var.eta.hat)))
    colnames(eblup) <- c("eblup", "std. error")
    if (!game.effect) 
        rownames(eblup) <- c(rep(teams, each = 3))
    if (game.effect) 
        rownames(eblup) <- c(rep(teams, each = 3), 1:Nj)
}  #end EM
if (!(if (first.order) L1.conv else L2.conv)) {
    # Do not pair a final unassessed M step with moments from its preceding E step.
    G <- last.e.params$G
    rbetas <- last.e.params$rbetas
    jbetas <- last.e.params$jbetas
    warning("EM iteration limit reached; returned values are not certified converged.")
}
if (!game.effect) {
    G.res <- as.matrix(G[1:3, 1:3])
    colnames(G.res) <- c("Offense", "Defense", "Win Propensity")
}
if (game.effect) {
    G.res <- as.matrix(bdiag(G[1:3, 1:3], G[n_eta, n_eta]))
    colnames(G.res) <- c("Offense", "Defense", "Win Propensity", 
        "Game Effect")
}
G.res.cor <- cov2cor(G.res)
names(jbetas) <- colnames(J_X_mat)
names(rbetas)[1] <- c("LocationHome")
res <- list(n.ratings.offense = NULL, n.ratings.defense = NULL, 
    p.ratings.offense = eblup[seq(1, 3 * nteams, by = 3), 1], 
    p.ratings.defense = eblup[seq(2, 3 * nteams, by = 3), 1], 
    b.ratings = eblup[seq(3, 3 * nteams, by = 3), 1], n.mean = NULL, 
    p.mean = jbetas, b.mean = rbetas[1], G = G.res, G.cor = G.res.cor, 
    R = NULL, R.cor = NULL)
res$converged <- if (first.order) L1.conv else L2.conv
res$iterations <- it
print(res)
#end of program


==> anc/rspl_mspl_sim.R <==
# Revised arXiv supplement, 22 October 2026. Historical sources are preserved separately.
# Run with source("rspl_mspl_sim.R"); no working-directory or output path is assumed.
# Options below retain the historical simulation settings. Lower the limits for a smoke test.


# Andrew T. Karl, Yan Yang, Sharon Lohr Computation of Maximum Likelihood Estimates
#for Multiresponse Generalized Linear Mixed Models with Non-nested, Correlated Random Effects
#Computational Statistics & Data Analysis
#Source code for the R package JM by Dimitris Rizopoulos was referenced while writing this program.
#Code from function glmmPQL in R package MASS has been copied in some places
#This function simulates a data set and fits it  with a binary glmm with a probit link.
#While glmmPQL also estimates a scale parameter (overdispersion), we hold the scale
#parameter fixed (matching the default behavior of GLIMMIX).
#It would be easy to modify the code to estimate the scale parameter.
#REML: TRUE gives method=rspl from SAS PROC GLIMMIX
#REML: FALSE gives method=mspl from SAS PROC GLIMMIX
REML <- getOption("csda.reml", TRUE)
fam <- binomial(link = "probit")
seed <- getOption("csda.seed", 6L)
set.seed(seed)
nteams.sim <- getOption("csda.nteams", 100L)
ngames <- getOption("csda.ngames", 4L)
stopifnot(length(REML) == 1L, !is.na(REML), is.logical(REML),
          length(nteams.sim) == 1L, is.finite(nteams.sim), nteams.sim >= 2,
          nteams.sim == as.integer(nteams.sim),
          length(ngames) == 1L, is.finite(ngames), ngames >= 1,
          ngames == as.integer(ngames))
fixed_effects <- c(0.1)
rating.distribution <- match.arg(getOption("csda.rating.distribution", "t3"), c("t3", "normal"))
sim.ratings <- if (rating.distribution == "normal") rnorm(nteams.sim, 0, sqrt(0.5)) else rt(nteams.sim, 3)/sqrt(6)
names(sim.ratings) <- as.character(seq_len(nteams.sim))
t1 <- sample(rep(seq_len(nteams.sim), each = ngames))
# Each team plays ngames home and away games. Restart from a full away pool
# if the sequential assignment reaches a dead end. Direct eligible draws change
# the random-number stream relative to the historical rejection sampler.
schedule.maxit <- getOption("csda.schedule.maxit", 1000L)
stopifnot(length(schedule.maxit) == 1L, is.finite(schedule.maxit),
          schedule.maxit >= 1, schedule.maxit == as.integer(schedule.maxit))
schedule.ok <- FALSE
for (schedule.attempt in seq_len(schedule.maxit)) {
    tlist <- rep(seq_len(nteams.sim), each = ngames)
    t2 <- integer(length(t1))
    schedule.ok <- TRUE
    for (i in seq_along(t1)) {
        eligible <- which(tlist != t1[i])
        if (!length(eligible)) {
            schedule.ok <- FALSE
            break
        }
        temp.indx <- eligible[sample.int(length(eligible), 1L)]
        t2[i] <- tlist[temp.indx]
        tlist <- tlist[-temp.indx]
    }
    if (schedule.ok) break
}
if (!schedule.ok) stop("Could not generate a schedule without self-games; increase csda.schedule.maxit.")
pair <- cbind(t1, t2)
pair <- pair[order(pair[, 1]), ]
t1 <- pair[, 1]
t2 <- pair[, 2]
home_win <- rbinom(nteams.sim * ngames, 1, pnorm(fixed_effects[1] + sim.ratings[t1] - sim.ratings[t2]))
Z_mat <- as.data.frame(home_win)
Z_mat$neutral.site <- 0
Z_mat$home <- t1
Z_mat$away <- t2
Z_mat$Score.For <- home_win
Z_mat$Score.Against <- 1 - home_win
# ----------------------------------------
fbs_list <- unique(sort(Z_mat$home))
Z_mat$home_win <- as.numeric(Z_mat$Score.For > Z_mat$Score.Against)
control <- list(iter.EM = getOption("csda.em.maxit", 10000L), tol1 = 1e-06,
                verbose = getOption("csda.verbose", TRUE))
pql.maxit <- getOption("csda.pql.maxit", 15L)
pql.tol <- getOption("csda.pql.tol", 1e-06)
stopifnot(length(control$iter.EM) == 1L, is.finite(control$iter.EM),
          control$iter.EM >= 1, control$iter.EM == as.integer(control$iter.EM),
          length(control$verbose) == 1L, !is.na(control$verbose), is.logical(control$verbose),
          length(pql.maxit) == 1L, is.finite(pql.maxit), pql.maxit >= 1,
          pql.maxit == as.integer(pql.maxit),
          length(pql.tol) == 1L, is.finite(pql.tol), pql.tol > 0)
library(Matrix)
r_fixed_effects <- formula(~1)
H.eta <- function(G.inv, Z, R.inv) {
    h.eta <- G.inv
    h.y <- crossprod(Z, R.inv) %*% Z
    (h.eta + h.y)
}
ltriangle <- function(x) {
    if (!is.null(dim(x)[2])) {
        resA <- as.vector(x[lower.tri(x, diag = TRUE)])
        resA
    } else {
        nx <- length(x)
        d <- 0.5 * (-1 + sqrt(1 + 8 * nx))
        resB <- Diagonal(d)
        resB[lower.tri(resB, diag = TRUE)] <- x
        if (nx > 1) {
            resB <- resB + t(resB) - diag(diag(resB))
        }
        as(resB, "sparseMatrix")
    }
}
reduce.G <- function(G) c(G[1, 1])
# -------------------
update.eta <- function(X, Y, Z, R, R.inv, ybetas, G, n_eta, cons.logLik, Nr) {
    n_ybeta <- ncol(X)
    G.chol <- chol(G)
    G.inv <- chol2inv(G.chol)
    H <- H.eta(G.inv = G.inv, Z = Z, R.inv = R.inv)
    chol.H <- chol(H)
    c.temp <- crossprod(X, R.inv) %*% Z
    c.1 <- rbind(crossprod(X, R.inv) %*% X, t(c.temp))
    G.inv <- chol2inv(chol(G))
    c.2 <- rbind(c.temp, H.eta(G.inv, Z, R.inv))
    C_inv <- cbind(c.1, c.2)
    cs <- symmpart(solve(C_inv))
    C <- cs[-c(1:n_ybeta), -c(1:n_ybeta)]
    covbeta <- cs[c(1:n_ybeta), c(1:n_ybeta)]
    if (REML) {
        var.eta <- C
    } else {
        var.eta <- chol2inv(chol.H)
    }
    res <- var.eta
    eta <- chol2inv(chol.H) %*% as.vector(crossprod(Z, R.inv) %*% (Y - X %*% ybetas))
    log.p.eta <- -(n_eta/2) * log(2 * pi) - sum(log(diag(G.chol))) - 0.5 * crossprod(eta, G.inv) %*% eta
    log.p.y <- -(Nr/2) * log(2 * pi) + sum(log(diag(chol(R.inv)))) - 0.5 * crossprod(Y - X %*% ybetas - Z %*% eta, R.inv) %*% (Y - X %*% ybetas - Z %*% eta)
    if (REML) {
        attr(res, "likelihood") <- as.vector(cons.logLik + log.p.eta + log.p.y - sum(log(diag(chol(C_inv)))))
    } else {
        attr(res, "likelihood") <- as.vector(cons.logLik + log.p.eta + log.p.y - sum(log(diag(chol.H))))
    }
    attr(res, "eta") <- eta
    res
}
# Data format
teams <- sort(unique(c(Z_mat$home, Z_mat$away)))
nteams <- length(teams)
# number of measured scores
Nr <- length(Z_mat$home_win)
RE_mat <- Matrix(0, Nr, length(teams))
colnames(RE_mat) <- teams
for (i in 1:length(teams)) {
    RE_mat[Z_mat$home == teams[i], i] <- rep(1, length(RE_mat[Z_mat$home == teams[i], i]))
    RE_mat[Z_mat$away == teams[i], i] <- rep(-1, length(RE_mat[Z_mat$away == teams[i], i]))
}
# populate the X matrix
X_mat <- sparse.model.matrix(r_fixed_effects, Z_mat, drop.unused.levels = TRUE)
n_eta <- length(teams)
n_ybeta <- dim(X_mat)[2]
FE.count <- 0
X <- Matrix(X_mat)
Y <- Z_mat$home_win
Z <- Matrix(RE_mat)
t_Z <- t(Z)
cross_Z <- crossprod(Z)
# initialize parameters
eta.hat <- numeric(n_eta)
var.eta.hat <- Matrix(0, n_eta, n_eta)
G <- Diagonal(n_eta)
if (REML) {
    cons.logLik <- 0.5 * (n_eta + n_ybeta) * log(2 * pi)
} else {
    cons.logLik <- 0.5 * (n_eta) * log(2 * pi)
}
# Calculate initial parameter values from data.
ybetas <- mean(Y)
mu <- as.vector(fam$linkinv(as.vector(X %*% ybetas + Z %*% eta.hat)))
mu.eta.val <- fam$mu.eta(as.vector(X %*% ybetas + Z %*% eta.hat))
nu <- as.vector(X %*% ybetas + Z %*% eta.hat) + (Z_mat$home_win - mu)/mu.eta.val
w <- mu.eta.val^2/fam$variance(mu)
W <- Diagonal(x = w)
R.inv <- W
R <- solve(R.inv)
Y <- nu
# The historical code always used 15 outer iterations. Retain that default cap,
# but report whether the parameters and random-effect predictions stabilize.
pql.converged <- FALSE
for (PQL in seq_len(pql.maxit)) {
    outer.previous <- c(ybetas, reduce.G(G), eta.hat)
    year.count <- Nr
    iter <- control$iter.EM
    r.mat <- Matrix(0, iter, n_ybeta)
    time.mat <- Matrix(0, iter, 1)
    G.mat <- Matrix(0, iter, 1)
    lgLik <- numeric(iter)
    L1.conv <- FALSE
    L2.conv <- FALSE
    L1.conv.it <- 0
    conv <- FALSE
    # Begin EM algorithm
    for (it in 1:iter) {
        ptm <- proc.time()
        rm(var.eta.hat)
        if (control$verbose) cat("start new.eta\n")
        new.eta <- update.eta(X = X, Y = Y, Z = Z, R = R, R.inv = R.inv, ybetas = ybetas, G = G, n_eta = n_eta, cons.logLik = cons.logLik, Nr = Nr)
        if (control$verbose) cat("finish new.eta, time", proc.time()[3] - ptm[3], "\n")
        # save parameter values in matrix
        r.mat[it, ] <- c(ybetas)
        lgLik[it] <- attr(new.eta, "likelihood")
        trc.y1 <- numeric(n_eta)
        trc.y2 <- Matrix(0, n_eta, n_eta)
        G.mat[it, ] <- reduce.G(G)
        eta <- as.vector(attr(new.eta, "eta"))
        var.eta <- new.eta
        eta.hat <- as.vector(eta)
        var.eta.hat <- var.eta
        rm(new.eta)
        thets1 <- c(r.mat[it - 1, ], G.mat[it - 1, ])
        thets2 <- c(r.mat[it, ], G.mat[it, ])
        # print results if verbose
        if ((control$verbose) & (it > 1)) {
            cat("\n\niter:", it, "\n")
            cat("log-likelihood:", lgLik[it], "\n")
            cat("change in loglik:", sprintf("%.7f", lgLik[it] - lgLik[it - 1]), "\n")
            cat("ybetas:", round(ybetas, 4), "\n")
            cat("gamma:", reduce.G(G), "\n")
        }
        if (it > 1) {
            check.lik <- abs(lgLik[it] - lgLik[it - 1])/max(1, abs(lgLik[it])) < control$tol1
            if (check.lik) {
              conv <- TRUE
              if (control$verbose) {
                cat("\n\n Algorithm converged.\n")
                cat("\n\niter:", it, "\n")
                cat("log-likelihood:", sprintf("%.7f", lgLik[it]), "\n")
                cat("change in loglik:", sprintf("%.7f", lgLik[it] - lgLik[it - 1]), "\n")
                cat("fixed effects:", round(ybetas, 4), "\n")
                cat("gamma:", reduce.G(G), "\n")
                flush.console()
              }
              break
            }
        }
        flush.console()
        ptm.rbet <- proc.time()[3]
        rm(eta)
        eblup <- as.matrix(cbind(eta.hat, sqrt(diag(var.eta.hat))))
        colnames(eblup) <- c("eblup", "std. error")
        rownames(eblup) <- teams
        rm(var.eta)
        # M-step The following steps update the G matrix
        temp_mat <- var.eta.hat + tcrossprod(eta.hat, eta.hat)
        Gn <- Diagonal(nteams) * mean(diag(temp_mat)[1:nteams])
        G <- Gn
        G.chol <- chol(G)
        G.inv <- chol2inv(G.chol)
        R.inv.Z <- R.inv %*% Z
        V.1 <- chol2inv(chol(G.inv + t(Z) %*% R.inv.Z))
        tX.Rinv.Z <- t(X) %*% R.inv.Z
        tX.Rinv.X <- t(X) %*% R.inv %*% X
        ybetas <- as.vector(chol2inv(chol(symmpart(tX.Rinv.X - tX.Rinv.Z %*% V.1 %*% t(tX.Rinv.Z)))) %*% (t(X) %*% R.inv - tX.Rinv.Z %*% V.1 %*% t(R.inv.Z)) %*% Y)
        rm(V.1, tX.Rinv.Z, tX.Rinv.X)
        rm(Gn)
        it.time <- (proc.time() - ptm)[3]
        time.mat[it, ] <- c(it.time)
        if (control$verbose) cat("Iteration", it, "took", it.time, "\n")
    }  #end EM
    if (!conv) warning("Inner LMM iteration limit reached in PQL step ", PQL,
                       "; convergence has not been established.", call. = FALSE)
    # Refresh moments at the final parameters, including when the cap was reached.
    final.eta <- update.eta(X = X, Y = Y, Z = Z, R = R, R.inv = R.inv,
                           ybetas = ybetas, G = G, n_eta = n_eta,
                           cons.logLik = cons.logLik, Nr = Nr)
    eta.hat <- as.vector(attr(final.eta, "eta"))
    var.eta.hat <- final.eta
    eblup <- cbind(eblup = eta.hat, `std. error` = sqrt(diag(var.eta.hat)))
    rownames(eblup) <- teams
    outer.current <- c(ybetas, reduce.G(G), eta.hat)
    pql.converged <- conv && max(abs(outer.current - outer.previous) /
                                (1 + abs(outer.previous))) < pql.tol
    if (pql.converged || PQL == pql.maxit) break
    #this part of the code transforms the responses (pseudo-likelihood approach)
    #most of this code was taken from the R function glmmPQL
    fit <- as.vector(X %*% ybetas + Z %*% eta.hat)
    mu <- as.vector(fam$linkinv(fit))
    mu.eta.val <- fam$mu.eta(fit)
    nu <- as.vector(fit) + (Z_mat$home_win - mu)/mu.eta.val
    w <- mu.eta.val^2/fam$variance(mu)
    W <- Diagonal(x = w)
    R.inv <- W
    R <- solve(R.inv)
    Y <- nu
}
if (!pql.converged) warning("Outer PQL iteration limit reached; convergence has not been established.",
                           call. = FALSE)
res <- list(beta = ybetas, variance = as.numeric(G[1, 1]), eblup = eblup,
            converged = pql.converged, inner.converged = conv,
            inner.iterations = it, pql.iterations = PQL,
            seed = seed, REML = REML, rating.distribution = rating.distribution)
print(res)


==> anc/verify_supplement.R <==
# Bounded validation of the revised arXiv supplement (not a historical replication).
# Usage: Rscript --vanilla verify_supplement.R [directory-containing-the-three-R-files]
# Requires existing Matrix and numDeriv packages. Installs nothing and writes no
# permanent output. One tiny temporary CSV is deleted when this script finishes.
# The supplied historical CSV is checked and fitted for one bounded iteration.
main <- function() {
    old.options <- options()
    on.exit(options(old.options), add = TRUE)
    # Request one native thread; environment settings cannot verify or retune
    # a BLAS/OpenMP runtime already initialized before this script was sourced.
    Sys.setenv(OMP_NUM_THREADS = "1", OPENBLAS_NUM_THREADS = "1",
               MKL_NUM_THREADS = "1", NUMEXPR_NUM_THREADS = "1")
    if (.Platform$OS.type == "windows") {
        command <- sprintf("[Diagnostics.Process]::GetProcessById(%d).PriorityClass='BelowNormal'; [Diagnostics.Process]::GetProcessById(%d).PriorityClass", Sys.getpid(), Sys.getpid())
        priority <- system2("powershell", c("-NoProfile", "-NonInteractive", "-Command", shQuote(command)), stdout = TRUE)
        if (!any(trimws(priority) == "BelowNormal")) stop("Could not verify BelowNormal priority.")
        cat("Coordinator PID", Sys.getpid(), "priority BelowNormal; one process.\n")
    }
    cat("Native-thread environment limits requested: 1; initialized BLAS/OpenMP thread counts are not verified.\n")
    args <- commandArgs(trailingOnly = TRUE)
    script.arg <- grep("^--file=", commandArgs(), value = TRUE)
    default.dir <- getOption("csda.validation.directory",
                            if (length(script.arg)) dirname(sub("^--file=", "", script.arg[1])) else getwd())
    directory <- normalizePath(if (length(args)) args[1] else default.dir, mustWork = TRUE)
    files <- file.path(directory, c("poisson_binary_model.R", "laplace_fe_laplace_sim.R", "rspl_mspl_sim.R"))
    if (!all(file.exists(files))) stop("Supply the directory containing all three supplement scripts.")
    for (package in c("Matrix", "numDeriv")) {
        if (!requireNamespace(package, quietly = TRUE)) stop("Required installed package is missing: ", package)
    }
    suppressPackageStartupMessages(library(Matrix))
    suppressPackageStartupMessages(library(numDeriv))
    cat(R.version.string, "\nMatrix", as.character(packageVersion("Matrix")),
        "numDeriv", as.character(packageVersion("numDeriv")), "\n")
    for (path in files) invisible(parse(path))
    cat("PASS: syntax of all three source files.\n")

    # Load function definitions only, avoiding the data generation and fitting code.
    functions.from <- function(path) {
        env <- new.env(parent = globalenv())
        for (expr in parse(path)) {
            if (is.call(expr) && identical(expr[[1]], as.name("<-")) &&
                is.call(expr[[3]]) && identical(expr[[3]][[1]], as.name("function"))) eval(expr, env)
        }
        env
    }
    helpers <- lapply(files[1:2], functions.from)
    bundled.csv <- file.path(directory, "college_football_example.csv")
    if (!file.exists(bundled.csv)) stop("Supply the unchanged bundled college_football_example.csv.")
    bundled.data <- helpers[[1]]$read.csda.csv(bundled.csv)
    stopifnot(nrow(bundled.data) == 809L,
              length(unique(c(bundled.data$home, bundled.data$away))) == 126L,
              sum(bundled.data$neutral.site == 1L) == 20L,
              sum(bundled.data$home.score == 0L) + sum(bundled.data$away.score == 0L) == 36L)
    cat("PASS: unchanged bundled CSV: 809 games, 126 teams, 20 neutral games, 36 zero scores.\n")
    for (i in seq_along(helpers)) {
        env <- helpers[[i]]
        fit <- env$newton.fixed(-1, function(x) 13 - 10 * exp(x))
        stopifnot(abs(fit - log(1.3)) < 1e-5,
                  inherits(try(env$newton.fixed(-1, function(x) 13 - 10 * exp(x), maxit = 1), silent = TRUE), "try-error"),
                  inherits(try(env$newton.fixed(1, function(x) x), silent = TRUE), "try-error"),
                  env$parameter.change(c(0, 1), c(0, 1)) == 0,
                  env$parameter.change(c(0, 1), c(.001, 1)) == .001)
        # The historical signed test is already negative far from the root.
        s <- 13 - 10 * exp(-1)
        old.decrement <- s^2 / (-10 * exp(-1))
        stopifnot(old.decrement < 1e-8, abs(s) > 1)
        q <- c(-8, -5, -2, 0, 2, 5)
        ref1 <- vapply(q, function(z) grad(function(v) pnorm(v, log.p = TRUE), z), numeric(1))
        ref2 <- vapply(q, function(z) hessian(function(v) pnorm(v, log.p = TRUE), z)[1, 1], numeric(1))
        stopifnot(max(abs(env$rder1(q) - ref1)) < 1e-7,
                  max(abs(env$rder2(q) - ref2)) < 2e-6)
        # Independent tail references: mpmath 1.3.0 at 80 decimal digits,
        # diff(lambda q: log(erfc(-q/sqrt(2))/2), q, order), generated
        # 2026-10-22. This directly differentiates log Phi; it does not use
        # the inverse-Mills polynomial or continued-fraction implementation.
        # q=-10 and -30 both exercise the production q < -8 branch.
        tail.q <- c(-10, -30)
        tail.reference <- matrix(c(
            10.0980932339625119628436416537120348546,
            -0.9905546221743437388358631823496282572,
            0.00178640039211650689216399693410584196,
            0.00049785382237944016367450029579276101,
            30.0332596674336770370711241000122514746,
            -0.9988962284881099089988632586144977460,
            0.00007309993015784438466682978641862739,
            0.000007245937210980342082398386568711066
        ), nrow = 2L, byrow = TRUE)
        tail.actual <- vapply(1:4, function(order)
            env[[paste0("rder", order)]](tail.q), numeric(2))
        tail.relative.error <- max(abs((tail.actual-tail.reference)/tail.reference))
        stopifnot(all(is.finite(tail.actual)), tail.relative.error < 2e-12)
        cat("PASS: probit continued-fraction branch, q=-10,-30, orders1-4 vs 80-digit references:",
            basename(files[i]), "; max relative error", format(tail.relative.error, digits=4), "\n")
        X <- Matrix(1, 8, 1); Z <- Matrix(0, 8, 1); y <- c(rep(1, 6), 0, 0)
        fe.binary <- if (exists("log.factorial", env, inherits = FALSE))
            env$update.rbetas(0, matrix(0, 1, 1), 0, X, y, Z, 1, mean.shift = 0) else
            env$update.rbetas(0, matrix(0, 1, 1), 0, X, y, Z, 1)
        stopifnot(abs(env$update.rbetas.first.order(0, 0, X, y, Z, 1) - qnorm(.75)) < 1e-5,
                  abs(fe.binary - qnorm(.75)) < 1e-5)
        if (exists("log.factorial", env, inherits = FALSE)) {
            stopifnot(max(abs(env$log.factorial(0:5) - lgamma(1:6))) == 0)
            X <- Matrix(1, 4, 1); Z <- Matrix(0, 4, 1); y <- c(0, 1, 3, 4)
            stopifnot(abs(env$update.jbetas.first.order(0, 0, X, y, Z, 1) - log(2)) < 1e-5)
        }
        cat("PASS: Newton stopping, failure paths, probit derivatives, actual score wrappers:", basename(files[i]), "\n")
    }

    # Independent check of the actual mixed Poisson/binary FE trace helper.
    # Compare to finite differences of -log(det(Sigma(c))) along tilted modes.
    env <- helpers[[1]]
    env$J_Z <- Matrix(matrix(c(1, .2, -.3, .7, .6, -.4), 3, 2, byrow = TRUE))
    env$R_Z <- Matrix(matrix(c(.5, -.2, -.6, .8, .3, .7, -.4, -.5), 4, 2, byrow = TRUE))
    J_X <- Matrix(1, 3, 1); R_X <- Matrix(1, 4, 1)
    J_Y <- c(1, 2, 0); R_Y <- c(1, 0, 1, 0)
    jbetas <- .15; rbetas <- -.1
    G.inv <- solve(matrix(c(.9, .12, .12, 1.1), 2, 2))
    precision <- function(b) as.matrix(env$H.eta(b, jbetas, J_X, J_Y, env$J_Z, G.inv, 2, R_Y, R_X, env$R_Z, rbetas))
    tilted <- function(c) {
        b <- c(0, 0)
        for (i in seq_len(50)) {
            gradient <- env$gr.eta(b, J_X, J_Y, env$J_Z, jbetas, G.inv, 2, env$R_Z, R_Y, R_X, rbetas) - c
            step <- solve(precision(b), gradient)
            b <- b - step
            if (max(abs(step)) < 1e-13) return(list(b = b, sigma = precision(b)))
        }
        stop("Synthetic tilted mode did not converge.")
    }
    mode <- tilted(c(0, 0))
    env$var.eta <- solve(mode$sigma)
    env$t_J_Z <- t(env$J_Z); env$t_R_Z <- t(env$R_Z)
    env$Svar <- as.matrix(env$J_Z %*% env$var.eta)
    env$R_Svar <- as.matrix(env$R_Z %*% env$var.eta)
    jp <- as.vector(J_X * jbetas + env$J_Z %*% mode$b)
    rp <- as.vector(R_X * rbetas + env$R_Z %*% mode$b)
    sign <- 2 * R_Y - 1
    env$temp.trc.C <- env$jder3(jp); env$temp.trc.D <- env$jder4(jp)
    env$R_temp.trc.C <- sign * env$rder3(sign * rp)
    env$R_temp.trc.D <- env$rder4(sign * rp)
    D <- lapply(1:2, function(k) as.matrix(env$t_J_Z %*% (env$J_Z * env$Svar[, k] * env$temp.trc.C) +
                                            env$t_R_Z %*% (env$R_Z * env$R_Svar[, k] * env$R_temp.trc.C)))
    minus.logdet <- function(c) -as.numeric(determinant(tilted(c)$sigma, logarithm = TRUE)$modulus)
    h <- 2e-4
    errors <- c()
    for (k in 1:2) for (d in k:2) {
        ek <- diag(2)[, k]; ed <- diag(2)[, d]
        finite <- if (k == d) (minus.logdet(h * ek) - 2 * minus.logdet(c(0, 0)) + minus.logdet(-h * ek))/h^2 else
            (minus.logdet(h * (ek + ed)) - minus.logdet(h * (ek - ed)) -
             minus.logdet(h * (-ek + ed)) + minus.logdet(-h * (ek + ed)))/(4 * h^2)
        actual <- env$Trace.calc2(k, d, D[[k]], k)
        errors <- c(errors, abs(actual - finite))
    }
    # The fixture must expose the missing binary term, not merely pass at zero.
    missing.binary <- as.matrix(env$t_R_Z %*% (env$R_Z * env$R_Svar[, 2] * env$R_temp.trc.C))
    historical.omission <- sum((t(D[[1]]) %*% env$var.eta) * (env$var.eta %*% missing.binary))
    stopifnot(max(errors) < 2e-5, abs(historical.omission) > 1e-6)
    cat("PASS: actual mixed-response FE trace vs finite differences; max error", format(max(errors), digits = 4),
        "; omitted binary contribution", format(historical.omission, digits = 4), "\n")

    # An M-step score changes its integrand at trial beta while its old joint
    # posterior stays fixed. Check actual FE scores against a nonlinear tilt of
    # that old posterior, including both families' nonzero skew contributions.
    logjoint <- function(b) {
        jp <- as.vector(J_X*jbetas + env$J_Z %*% b)
        rp <- as.vector(R_X*rbetas + env$R_Z %*% b)
        sum(J_Y*jp-exp(jp)) + sum(pnorm(sign*rp, log.p = TRUE)) - as.numeric(crossprod(b, G.inv %*% b))/2
    }
    joint.shift <- env$fe.mean.shift(env$var.eta, rbind(env$J_Z, env$R_Z),
                                     c(env$temp.trc.C, env$R_temp.trc.C))
    poisson.shift <- env$fe.mean.shift(env$var.eta, env$J_Z, env$temp.trc.C)
    binary.shift <- env$fe.mean.shift(env$var.eta, env$R_Z, env$R_temp.trc.C)
    stopifnot(max(abs(joint.shift-poisson.shift-binary.shift)) < 1e-12,
              max(abs(poisson.shift)) > 1e-5, max(abs(binary.shift)) > 1e-5)
    variance.j <- rowSums(env$Svar * as.matrix(env$J_Z))
    variance.r <- rowSums(env$R_Svar * as.matrix(env$R_Z))
    skew.j <- as.vector(env$J_Z %*% joint.shift)
    skew.r <- as.vector(env$R_Z %*% joint.shift)
    score.errors <- c()
    for (family in c("poisson", "binary")) {
        trial <- if (family == "poisson") jbetas+.2 else rbetas+.35
        Hscore <- if (family == "poisson") function(b) sum(J_Y-exp(as.vector(J_X*trial+env$J_Z %*% b))) else
            function(b) sum(sign*env$rder1(sign*as.vector(R_X*trial+env$R_Z %*% b)))
        Hgradient <- if (family == "poisson") function(b) as.vector(crossprod(env$J_Z, -exp(as.vector(J_X*trial+env$J_Z %*% b)))) else
            function(b) as.vector(crossprod(env$R_Z, env$rder2(sign*as.vector(R_X*trial+env$R_Z %*% b))))
        Hhessian <- if (family == "poisson") function(b) as.matrix(crossprod(env$J_Z, -exp(as.vector(J_X*trial+env$J_Z %*% b))*env$J_Z)) else
            function(b) as.matrix(crossprod(env$R_Z, sign*env$rder3(sign*as.vector(R_X*trial+env$R_Z %*% b))*env$R_Z))
        log.normalizer <- function(tilt) {
            b <- mode$b
            for (i in seq_len(40)) {
                gradient <- env$gr.eta(b, J_X, J_Y, env$J_Z, jbetas, G.inv, 2, env$R_Z, R_Y, R_X, rbetas) - tilt*Hgradient(b)
                Sigma <- precision(b)-tilt*Hhessian(b)
                step <- solve(Sigma, gradient)
                b <- b-step
                if (max(abs(step)) < 1e-13) break
            }
            stopifnot(max(abs(step)) < 1e-12)
            Sigma <- precision(b)-tilt*Hhessian(b)
            logjoint(b)+tilt*Hscore(b)-as.numeric(determinant(Sigma, logarithm = TRUE)$modulus)/2
        }
        tilt.step <- 1e-5
        expected <- (log.normalizer(tilt.step)-log.normalizer(-tilt.step))/(2*tilt.step)
        actual <- if (family == "poisson") env$Sc.jbetas.f(mode$b, trial, J_X, J_Y, env$J_Z, 2, skew.j, variance.j) else
            env$Sc.rbetas.f(mode$b, trial, R_X, R_Y, env$R_Z, 2, skew.r, variance.r)
        score.errors <- c(score.errors, abs(actual-expected))
    }
    stopifnot(max(score.errors) < 2e-6)
    # Nonzero-variance wrapper roots must solve the same frozen posterior score.
    beta.j <- env$update.jbetas(mode$b, env$var.eta, jbetas, J_X, J_Y, env$J_Z, 2, joint.shift)
    beta.r <- env$update.rbetas(mode$b, env$var.eta, rbetas, R_X, R_Y, env$R_Z, 2, joint.shift)
    root.j <- uniroot(function(beta) env$Sc.jbetas.f(mode$b, beta, J_X, J_Y, env$J_Z, 2, skew.j, variance.j), c(-4, 4), tol=1e-12)$root
    root.r <- uniroot(function(beta) env$Sc.rbetas.f(mode$b, beta, R_X, R_Y, env$R_Z, 2, skew.r, variance.r), c(-4, 4), tol=1e-12)$root
    stopifnot(abs(beta.j-root.j) < 1e-4, abs(beta.r-root.r) < 1e-4)
    single <- helpers[[2]]
    single.shift <- single$fe.mean.shift(env$var.eta, env$R_Z, env$R_temp.trc.C)
    single.skew <- as.vector(env$R_Z %*% single.shift)
    single.beta <- single$update.rbetas(mode$b, env$var.eta, rbetas, R_X, R_Y, env$R_Z, 2)
    single.root <- uniroot(function(beta) single$Sc.rbetas.f(mode$b, beta, R_X, R_Y, env$R_Z, 2, single.skew, variance.r), c(-4, 4), tol=1e-12)$root
    stopifnot(abs(single.beta-single.root) < 1e-4)
    cat("PASS: frozen old-posterior FE scores vs nonlinear tilted-log-normalizer differences; max error",
        format(max(score.errors), digits=4), "; nonzero-variance joint and single-family wrapper roots pass.\n")

    # Full tiny runs exercise the script entry points. Caps deliberately limit
    # work; passing is not evidence of convergence or historical reproducibility.
    run <- function(path) {
        env <- new.env(parent = globalenv())
        warnings <- character()
        invisible(capture.output(withCallingHandlers(sys.source(path, envir = env),
            warning = function(w) { warnings <<- c(warnings, conditionMessage(w)); invokeRestart("muffleWarning") })))
        attr(env, "warnings") <- warnings
        env
    }
    summarize <- function(label, env) {
        stopifnot(all(is.finite(env$eblup)))
        cat("PASS:", label, "; converged=", env$res$converged,
            "; beta=", paste(format(if (!is.null(env$res$beta)) env$res$beta else env$res$p.mean, digits = 7), collapse = ","),
            "; variance=", if (!is.null(env$res$variance)) format(env$res$variance, digits = 7) else "see G",
            "; limit warnings=", length(attr(env, "warnings")), "\n", sep = "")
    }
    options(csda.nteams = 8L, csda.ngames = 4L, csda.seed = 6L,
            csda.rating.distribution = "t3", csda.verbose = FALSE,
            csda.em.maxit = 3L, csda.sim.method = "L", csda.nr.maxit = 100L)
    fit <- run(files[2])
    stopifnot(fit$res$iterations == 3L, !fit$res$converged, all(fit$t1 != fit$t2),
              all(table(fit$t1) == 4L), all(table(fit$t2) == 4L))
    summarize("Laplace: 8 teams, 3 outer iterations", fit)
    options(csda.em.maxit = 9L, csda.sim.method = "FE")
    fit <- run(files[2])
    stopifnot(fit$FE.count > 0L)
    summarize(paste0("FE: 8 teams, <=9 outer iterations, ", fit$FE.count, " FE cycles"), fit)
    dat <- data.frame(home = c("a", "b", "c", "d", "a", "c", "b", "d"),
                      away = c("b", "c", "d", "a", "c", "a", "d", "b"),
                      home.score = c(2, 3, 1, 4, 2, 1, 3, 2),
                      away.score = c(1, 1, 2, 2, 3, 2, 1, 1),
                      neutral.site = c(0, 0, 0, 0, 1, 1, 0, 0))
    fixture <- tempfile("csda_smoke_", fileext = ".csv")
    on.exit(unlink(fixture), add = TRUE)
    write.csv(dat, fixture, row.names = FALSE)
    stopifnot(isTRUE(all.equal(helpers[[1]]$read.csda.csv(fixture), dat)))
    options(csda.data.file = normalizePath(fixture), csda.em.maxit = 2L,
            csda.first.order = TRUE, csda.game.effect = FALSE)
    fit <- run(files[1])
    stopifnot(fit$res$iterations == 2L, !fit$res$converged)
    stopifnot(ncol(fit$R_X) == 1L,
              all(as.vector(fit$R_X)[fit$Z_mat$neutral.site == 1] == 0),
              all(as.vector(fit$R_X)[fit$Z_mat$neutral.site == 0] == 1))
    summarize("Poisson/binary: 4 teams, 2 outer iterations", fit)
    options(csda.data.file = bundled.csv, csda.em.maxit = 1L,
            csda.first.order = TRUE, csda.game.effect = FALSE)
    fit <- run(files[1])
    stopifnot(nrow(fit$Z_mat) == 809L, fit$nteams == 126L,
              fit$res$iterations == 1L, !fit$res$converged,
              all(is.finite(fit$res$p.mean)), all(is.finite(fit$G)),
              length(attr(fit, "warnings")) == 1L,
              grepl("iteration limit", attr(fit, "warnings"), fixed = TRUE))
    summarize("Poisson/binary: bundled 809 games, 126 teams, 1 outer iteration", fit)
    options(csda.em.maxit = 150L, csda.pql.maxit = 5L, csda.pql.tol = 1e-6)
    for (reml in c(TRUE, FALSE)) {
        options(csda.reml = reml)
        fit <- run(files[3])
        stopifnot(all(fit$t1 != fit$t2), all(table(fit$t1) == 4L), all(table(fit$t2) == 4L),
                  fit$res$variance > 0, fit$res$pql.iterations <= 5L)
        fresh <- fit$update.eta(fit$X, fit$Y, fit$Z, fit$R, fit$R.inv, fit$ybetas,
                                fit$G, fit$n_eta, fit$cons.logLik, fit$Nr)
        stopifnot(max(abs(as.vector(attr(fresh, "eta")) - fit$eblup[, 1])) < 1e-10,
                  max(abs(sqrt(diag(fresh)) - fit$eblup[, 2])) < 1e-10)
        summarize(paste0(if (reml) "RSPL" else "MSPL", ": 8 teams, <=5 PQL x 150 inner iterations"), fit)
    }
    cat("ALL CHECKS PASSED. These are synthetic/function checks and deliberately capped smoke fits, including one bundled-data iteration; no complete historical analysis was rerun.\n")
}
main()

